Geometric Algebra Attention Networks for Small Point Clouds

Much of the success of deep learning is drawn from building architectures that properly respect underlying symmetry and structure in the data on which they operate - a set of considerations that have been united under the banner of geometric deep learning. Often problems in the physical sciences deal with relatively small sets of points in two- or three-dimensional space wherein translation, rotation, and permutation equivariance are important or even vital for models to be useful in practice. In this work, we present rotation- and permutation-equivariant architectures for deep learning on these small point clouds, composed of a set of products of terms from the geometric algebra and reductions over those products using an attention mechanism. The geometric algebra provides valuable mathematical structure by which to combine vector, scalar, and other types of geometric inputs in a systematic way to account for rotation invariance or covariance, while attention yields a powerful way to impose permutation equivariance. We demonstrate the usefulness of these architectures by training models to solve sample problems relevant to physics, chemistry, and biology.

==> anc/LICENSE <==
Attribution-ShareAlike 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
     wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
     wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution-ShareAlike 4.0 International Public
License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution-ShareAlike 4.0 International Public License ("Public
License"). To the extent this Public License may be interpreted as a
contract, You are granted the Licensed Rights in consideration of Your
acceptance of these terms and conditions, and the Licensor grants You
such rights in consideration of benefits the Licensor receives from
making the Licensed Material available under these terms and
conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. BY-SA Compatible License means a license listed at
     creativecommons.org/compatiblelicenses, approved by Creative
     Commons as essentially the equivalent of this Public License.

  d. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  e. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  f. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  g. License Elements means the license attributes listed in the name
     of a Creative Commons Public License. The License Elements of this
     Public License are Attribution and ShareAlike.

  h. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  i. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  j. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  k. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  l. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  m. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. Additional offer from the Licensor -- Adapted Material.
               Every recipient of Adapted Material from You
               automatically receives an offer from the Licensor to
               exercise the Licensed Rights in the Adapted Material
               under the conditions of the Adapter's License You apply.

            c. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

  b. ShareAlike.

     In addition to the conditions in Section 3(a), if You Share
     Adapted Material You produce, the following conditions also apply.

       1. The Adapter's License You apply must be a Creative Commons
          license with the same License Elements, this version or
          later, or a BY-SA Compatible License.

       2. You must include the text of, or the URI or hyperlink to, the
          Adapter's License You apply. You may satisfy this condition
          in any reasonable manner based on the medium, means, and
          context in which You Share Adapted Material.

       3. You may not offer or impose any additional or different terms
          or conditions on, or apply any Effective Technological
          Measures to, Adapted Material that restrict exercise of the
          rights granted under the Adapter's License You apply.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material,

     including for purposes of Section 3(b); and
  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public licenses.
Notwithstanding, Creative Commons may elect to apply one of its public
licenses to material it publishes and in those instances will be
considered the “Licensor.” The text of the Creative Commons public
licenses is dedicated to the public domain under the CC0 Public Domain
Dedication. Except for the limited purpose of indicating that material
is shared under a Creative Commons public license or as otherwise
permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the public
licenses.

Creative Commons may be contacted at creativecommons.org.

==> anc/README.md <==

# Introduction

This serves as the supplementary information for the paper "Geometric
Attention for Small Point Clouds." Scripts for model training and
analysis are provided, as well as trained models.

# Software Environment

Experiments were performed with tensorflow 2.4.1 and python 3.8.5. A
list of python package requirements can be found in
`requirements.txt`:

```
pip install -r requirements.txt
```

# Training scripts

Bash scripts generating flowws workflows to train models are in the
`training` directory.

# Pretrained models

[Getar files](https://libgetar.readthedocs.io) containing trained
model weights and workflow descriptions used to generate them are in
the `data` directory. Models can be loaded using the
[keras-gtar](https://keras-gtar.readthedocs.io/en/latest/) library.

# Analysis scripts

A jupyter notebook that aggregates trained model results and a
Makefile with interactive result visualizations are in the `analysis`
directory.


==> anc/analysis/Average_Model_Results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "# This line will disable GPU acceleration if desired\n",
    "# os.environ['CUDA_VISIBLE_DEVICES'] = '-1'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table of Contents\n",
    "\n",
    "<div id=\"toc\"></div>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "$.getScript('https://kmahelona.github.io/ipython_notebook_goodies/ipython_notebook_toc.js')\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%javascript\n",
    "$.getScript('https://kmahelona.github.io/ipython_notebook_goodies/ipython_notebook_toc.js')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data import and parsing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import gtar\n",
    "import numpy as np\n",
    "import matplotlib, matplotlib.pyplot as pp\n",
    "import os\n",
    "import json\n",
    "import collections\n",
    "import functools\n",
    "import itertools\n",
    "import ipywidgets\n",
    "\n",
    "import sqlite3\n",
    "import numpy as np\n",
    "import io\n",
    "\n",
    "import flowws\n",
    "import keras_gtar\n",
    "\n",
    "def adapt_array(arr):\n",
    "    \"\"\"\n",
    "    http://stackoverflow.com/a/31312102/190597 (SoulNibbler)\n",
    "    \"\"\"\n",
    "    out = io.BytesIO()\n",
    "    np.save(out, arr)\n",
    "    out.seek(0)\n",
    "    return sqlite3.Binary(out.read())\n",
    "\n",
    "def convert_array(text):\n",
    "    out = io.BytesIO(text)\n",
    "    out.seek(0)\n",
    "    return np.load(out)\n",
    "\n",
    "# Converts np.array to TEXT when inserting\n",
    "sqlite3.register_adapter(np.ndarray, adapt_array)\n",
    "\n",
    "# Converts TEXT to np.array when selecting\n",
    "sqlite3.register_converter(\"ndarray\", convert_array)\n",
    "\n",
    "from tensorflow.keras.backend import clear_session\n",
    "import gc\n",
    "import multiprocessing\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "class DataSeries:\n",
    "    def __init__(self):\n",
    "        self.data = collections.defaultdict(list)\n",
    "\n",
    "    def add(self, x, y):\n",
    "        self.data[x].append(y)\n",
    "\n",
    "    @property\n",
    "    def x(self):\n",
    "        return np.array(list(sorted(self.data)))\n",
    "\n",
    "    @property\n",
    "    def mean(self):\n",
    "        return np.array([np.mean(self.data[x], axis=0) for x in self.x])\n",
    "\n",
    "    @property\n",
    "    def std(self):\n",
    "        return np.array([np.std(self.data[x], axis=0) for x in self.x])\n",
    "\n",
    "    @property\n",
    "    def stderr(self):\n",
    "        return np.array([np.std(self.data[x], axis=0)/np.sqrt(len(self.data[x])) for x in self.x])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(145,)\n"
     ]
    }
   ],
   "source": [
    "dbases = []\n",
    "\n",
    "dbases.append('../data')\n",
    "\n",
    "conn = sqlite3.connect(\":memory:\", detect_types=sqlite3.PARSE_DECLTYPES)\n",
    "conn.execute('create table data '\n",
    "             '(fname, workflow_description, dataset, model_size, '\n",
    "             'depth, dropout, score_norm, value_norm, '\n",
    "             'distance_norm, residual, nonlin, optimizer)')\n",
    "conn.execute('create table md17 (data_id, molecules)')\n",
    "conn.execute('create table varyings (data_id, name, arr_value ndarray)')\n",
    "\n",
    "DATA_NAMES = ['MD17', 'ModelNet', 'PDBCoarseGrained', 'PyriodicDataset', 'RMD17']\n",
    "DATA_NAME_PREFIXES = []\n",
    "\n",
    "skipped_list = []\n",
    "\n",
    "with multiprocessing.Pool() as p:\n",
    "    for dbase in dbases:\n",
    "        for (dirpath, dirnames, fnames) in os.walk(dbase, followlinks=True):\n",
    "            if 'SKIP_THIS_DIR' in fnames:\n",
    "                continue\n",
    "            for fname in sorted(fnames):\n",
    "                fname = os.path.join(dirpath, fname)\n",
    "                try:\n",
    "                    with gtar.GTAR(fname, 'r') as traj:\n",
    "                        dataset = None\n",
    "                        depth = None\n",
    "                        model_size = None\n",
    "                        dropout = None\n",
    "                        optimizer = None\n",
    "                        score_norm = None\n",
    "                        value_norm = None\n",
    "                        distance_norm = None\n",
    "                        residual = None\n",
    "                        nonlin = None\n",
    "                        molecules = None\n",
    "\n",
    "                        skip = False\n",
    "\n",
    "                        m = traj.readStr('workflow.json')\n",
    "\n",
    "                        if m is None:\n",
    "                            continue\n",
    "                        m = json.loads(m)\n",
    "                        for stage in m['stages']:\n",
    "                            if (stage['type'] in DATA_NAMES or any(\n",
    "                                stage['type'].startswith(prefix) for prefix in DATA_NAME_PREFIXES)):\n",
    "                                dataset = stage['type']\n",
    "                                molecules = stage['arguments'].get('molecules', None)\n",
    "                            elif stage['type'] == 'MoleculeForceRegression':\n",
    "                                depth = stage['arguments']['n_blocks']\n",
    "                                model_size = stage['arguments']['n_dim']\n",
    "                                dropout = stage['arguments']['dropout']\n",
    "                                score_norm = ','.join(stage['arguments']['score_normalization'])\n",
    "                                value_norm = ','.join(stage['arguments']['value_normalization'])\n",
    "                                distance_norm = stage['arguments'].get('normalize_distances', '')\n",
    "                                residual = stage['arguments']['residual']\n",
    "                                nonlin = stage['arguments']['block_nonlinearity']\n",
    "                            elif stage['type'].startswith('PDBInverseCoarseGrain'):\n",
    "                                depth = stage['arguments']['n_blocks_coarse'] + stage['arguments']['n_blocks_fine']\n",
    "                                model_size = stage['arguments']['n_dim']\n",
    "                                residual = stage['arguments']['residual']\n",
    "                                nonlin = stage['arguments']['block_nonlinearity']\n",
    "                            elif stage['type'] == 'CrystalStructureClassification':\n",
    "                                depth = stage['arguments']['n_blocks']\n",
    "                                model_size = stage['arguments']['n_dim']\n",
    "                                dropout = stage['arguments']['dropout']\n",
    "                                residual = stage['arguments']['residual']\n",
    "                                nonlin = stage['arguments']['block_nonlinearity']\n",
    "                            elif stage['type'].endswith('Train'):\n",
    "                                val_split = stage['arguments']['validation_split']\n",
    "                                optimizer = stage['arguments']['optimizer']\n",
    "\n",
    "                        if skip:\n",
    "                            continue\n",
    "\n",
    "                        assert dataset is not None\n",
    "\n",
    "                        vals = [fname, json.dumps(m), dataset,\n",
    "                               model_size, depth, dropout, score_norm, value_norm,\n",
    "                                distance_norm, residual, nonlin, optimizer]\n",
    "                        curs = conn.execute('insert into data values ({})'.format(','.join(len(vals)*'?')), vals)\n",
    "                        this_rowid = curs.lastrowid\n",
    "\n",
    "                        recs = [rec for rec in traj.getRecordTypes() if rec.getBehavior() == gtar.Behavior.Continuous]\n",
    "                        dset = {}\n",
    "                        for rec in recs:\n",
    "                            if rec.getName().endswith('.pkl'):\n",
    "                                continue\n",
    "                            vals = np.concatenate([traj.getRecord(rec, frame) for frame in traj.queryFrames(rec)])\n",
    "                            conn.execute('insert into varyings values (?, ?, ?)', (this_rowid, rec.getName(), vals))\n",
    "\n",
    "                        if dataset.endswith('MD17'):\n",
    "                            molecule_str = '{}:{}'.format(dataset, ','.join(molecules))\n",
    "                            conn.execute('insert into md17 values (?, ?)', (this_rowid, molecule_str))\n",
    "\n",
    "                except RuntimeError as e:\n",
    "                    skipped_list.append(fname)\n",
    "                    if len(skipped_list) < 8:\n",
    "                        print('Skipping {}'.format(fname), e)\n",
    "                    continue\n",
    "\n",
    "print(next(conn.execute('select count(*) from data')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Error calculation\n",
    "\n",
    "## Structure identification"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-27 23:16:37.808167: W tensorflow/compiler/jit/mark_for_compilation_pass.cc:1658] (One-time warning): Not using XLA:CPU for cluster.\n",
      "\n",
      "If you want XLA:CPU, do one of the following:\n",
      "\n",
      " - set the TF_XLA_FLAGS to include \"--tf_xla_cpu_global_jit\", or\n",
      " - set cpu_global_jit to true on this session's OptimizerOptions, or\n",
      " - use experimental_jit_scope, or\n",
      " - use tf.function(jit_compile=True).\n",
      "\n",
      "To confirm that XLA is active, pass --vmodule=xla_compilation_cache=1 (as a\n",
      "proper command-line flag, not via TF_XLA_FLAGS).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "615/615 [==============================] - 6s 2ms/step\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "615/615 [==============================] - 3s 2ms/step\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "615/615 [==============================] - 3s 2ms/step\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "615/615 [==============================] - 3s 2ms/step\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "615/615 [==============================] - 3s 2ms/step\n",
      "0.9898270600203458 0.0008274547063138542\n"
     ]
    }
   ],
   "source": [
    "errs = []\n",
    "\n",
    "for (fname, desc) in conn.execute(\n",
    "    'select fname, workflow_description from data where dataset = \"PyriodicDataset\"'):\n",
    "\n",
    "    desc = json.loads(desc)\n",
    "    train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "    batch_size = max(1, desc['stages'][train_index]['arguments']['batch_size']//4)\n",
    "    desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "    workflow = flowws.Workflow.from_JSON(desc)\n",
    "    scope = workflow.run()\n",
    "\n",
    "    with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "        model = traj.load()\n",
    "\n",
    "    prediction = model.predict(scope['x_test'], batch_size=batch_size, verbose=1)\n",
    "    prediction = np.argmax(prediction, axis=-1)\n",
    "\n",
    "    acc = np.mean(prediction == scope['y_test'])\n",
    "\n",
    "    errs.append(acc)\n",
    "\n",
    "print(np.mean(errs), np.std(errs)/np.sqrt(len(errs)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## MD17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 18s 12ms/step\n",
      "../data/force_regression/dump.20210811155449.aspirin.26.sqlite 12.55130825881743\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 17s 13ms/step\n",
      "../data/force_regression/dump.20210815110554.aspirin.27.sqlite 13.42975502139346\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 18s 13ms/step\n",
      "../data/force_regression/dump.20210815110554.aspirin.28.sqlite 13.969243916172069\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 17s 13ms/step\n",
      "../data/force_regression/dump.20210815110554.aspirin.29.sqlite 15.514019212599674\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 17s 13ms/step\n",
      "../data/force_regression/dump.20210818093623.aspirin.30.sqlite 11.950862620904571\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 4ms/step\n",
      "../data/force_regression/dump.20210811155449.benzene.26.sqlite 6.505630243297376\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210815110554.benzene.27.sqlite 6.504388246874889\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210815110554.benzene.28.sqlite 7.005907830724214\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210815110554.benzene.29.sqlite 6.667965881453733\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210815110554.benzene.30.sqlite 6.709270399633936\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 5ms/step\n",
      "../data/force_regression/dump.20210811155449.ethanol.26.sqlite 4.792121684759935\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 5ms/step\n",
      "../data/force_regression/dump.20210815110554.ethanol.27.sqlite 4.315667726880824\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815110554.ethanol.28.sqlite 4.624417640310539\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815162308.ethanol.29.sqlite 4.330082443997123\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815172011.ethanol.30.sqlite 5.177654053308557\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210811155449.malonaldehyde.26.sqlite 8.729175669404112\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815212753.malonaldehyde.27.sqlite 7.645525038301115\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815214538.malonaldehyde.28.sqlite 8.00644170129081\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815214538.malonaldehyde.29.sqlite 8.349182317292577\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210815232259.malonaldehyde.30.sqlite 8.59793761753682\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 8ms/step\n",
      "../data/force_regression/dump.20210811155449.naphthalene.26.sqlite 4.232953851035915\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 8ms/step\n",
      "../data/force_regression/dump.20210816031606.naphthalene.28.sqlite 3.9672317380280924\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 8ms/step\n",
      "../data/force_regression/dump.20210816070435.naphthalene.27.sqlite 4.194325924612008\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 8ms/step\n",
      "../data/force_regression/dump.20210816080514.naphthalene.29.sqlite 3.6371037406171136\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 8ms/step\n",
      "../data/force_regression/dump.20210816103207.naphthalene.30.sqlite 4.2667102394838885\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 6ms/step\n",
      "../data/force_regression/dump.20210811155449.salicylic_acid.26.sqlite 7.835741810735173\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 6ms/step\n",
      "../data/force_regression/dump.20210816124308.salicylic_acid.28.sqlite 8.55763931114626\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 6ms/step\n",
      "../data/force_regression/dump.20210816135310.salicylic_acid.29.sqlite 8.55049838028262\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 6ms/step\n",
      "../data/force_regression/dump.20210818110002.salicylic_acid.30.sqlite 7.315176977655307\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 23s 10ms/step\n",
      "../data/force_regression/dump.20210906110653.salicylic_acid.27.sqlite 7.493099386380374\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 5ms/step\n",
      "../data/force_regression/dump.20210811155449.toluene.26.sqlite 4.526431797308036\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210816162714.toluene.27.sqlite 3.3660914940598046\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 6ms/step\n",
      "../data/force_regression/dump.20210816181839.toluene.28.sqlite 3.8570183383894436\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 15s 5ms/step\n",
      "../data/force_regression/dump.20210816223047.toluene.29.sqlite 3.6550638020463815\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 5ms/step\n",
      "../data/force_regression/dump.20210816232149.toluene.30.sqlite 3.7320743349117307\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210811155449.uracil.26.sqlite 6.202630447992998\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 4ms/step\n",
      "../data/force_regression/dump.20210817021954.uracil.27.sqlite 6.143565039120447\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 14s 4ms/step\n",
      "../data/force_regression/dump.20210817150950.uracil.28.sqlite 6.020513050611041\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 13s 4ms/step\n",
      "../data/force_regression/dump.20210817230445.uracil.30.sqlite 5.922962858911323\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "250/250 [==============================] - 12s 4ms/step\n",
      "../data/force_regression/dump.20210823122427.uracil.129.sqlite 5.853159207681037\n",
      "MD17:aspirin 13.48303780597744 0.5506287917489574\n",
      "MD17:benzene 6.678632520396829 0.08208591604341413\n",
      "MD17:ethanol 4.647988709851395 0.14330065113973667\n",
      "MD17:malonaldehyde 8.265652468765087 0.17708672058721694\n",
      "MD17:naphthalene 4.059665098755404 0.10547648980765689\n",
      "MD17:salicylic_acid 7.950431173239946 0.23277768637560234\n",
      "MD17:toluene 3.8273359533430793 0.1721760685239605\n",
      "MD17:uracil 6.028566120863369 0.05848337447409973\n"
     ]
    }
   ],
   "source": [
    "iterator = itertools.groupby(conn.execute('select * from md17 order by molecules'), lambda x: x[1])\n",
    "\n",
    "md17_location = '/tmp'\n",
    "\n",
    "errs = collections.defaultdict(list)\n",
    "\n",
    "for (mols, selection) in iterator:\n",
    "    for (rowid, _) in selection:\n",
    "        for (fname, desc) in conn.execute(\n",
    "            'select fname, workflow_description from data where rowid = ?', (rowid,)):\n",
    "\n",
    "            desc = json.loads(desc)\n",
    "            train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "            batch_size = max(1, desc['stages'][train_index]['arguments']['batch_size']//4)\n",
    "            desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "            dset_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('MD17')][0]\n",
    "            desc['stages'][dset_index]['arguments']['cache_dir'] = md17_location\n",
    "\n",
    "            workflow = flowws.Workflow.from_JSON(desc)\n",
    "            scope = workflow.run()\n",
    "\n",
    "            with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "                model = traj.load()\n",
    "\n",
    "            prediction = model.predict(scope['x_test'], batch_size=batch_size, verbose=1)\n",
    "            err = np.mean(np.abs(prediction - scope['y_test']))*scope['y_scale']\n",
    "\n",
    "            errs[mols].append(err)\n",
    "            print(fname, err)\n",
    "\n",
    "for m, vals in errs.items():\n",
    "    print(m, np.mean(vals), np.std(vals)/np.sqrt(len(vals)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## PDB coarse grain backmapping"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "thresh = .75\n",
    "\n",
    "model_series = collections.defaultdict(DataSeries)\n",
    "\n",
    "pdb_cache_dir = '/tmp'\n",
    "for (fname, desc) in conn.execute(\n",
    "    'select fname, workflow_description from data where dataset = \"PDBCoarseGrained\"'):\n",
    "    desc = json.loads(desc)\n",
    "\n",
    "    model_index = [i for (i, stage) in enumerate(desc['stages']) if 'PDBInverseCoarseGrain' in stage['type']][0]\n",
    "    model_type = desc['stages'][model_index]['type']\n",
    "    model_width = desc['stages'][model_index]['arguments']['n_dim']\n",
    "\n",
    "    cache_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'] == 'PDBCache'][0]\n",
    "    desc['stages'][cache_index]['arguments']['cache_directory'] = pdb_cache_dir\n",
    "\n",
    "    train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "    steps = desc['stages'][train_index]['arguments']['generator_train_steps']\n",
    "    desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "    with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "        for (index, vals) in traj.handle.recordsNamed('val_loss'):\n",
    "            worst, best = vals[0], np.min(vals)\n",
    "            thresh_val = thresh*best + (1 - thresh)*worst\n",
    "            indices = np.where(vals < thresh_val)[0]\n",
    "            model_series[model_type].add(model_width, np.min(indices))\n",
    "\n",
    "colors = pp.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "markers = itertools.cycle(['o-', 'X-'])\n",
    "model_types = list(sorted(model_series))\n",
    "label_map = dict(PDBInverseCoarseGrainTransformer='Transformer',\n",
    "                 PDBInverseCoarseGrain='Geometric Algebra')\n",
    "for color, marker, model_type in zip(colors, markers, model_types):\n",
    "    ds = model_series[model_type]\n",
    "    mu, sigma = ds.mean, ds.stderr\n",
    "    pp.fill_between(ds.x, mu - sigma, mu + sigma, color=color, alpha=.5)\n",
    "    pp.plot(ds.x, ds.mean, marker, color=color, label=label_map[model_type], markersize=8)\n",
    "pp.legend()\n",
    "pp.xlabel('Model Width')\n",
    "pp.gca().set_xscale('log')\n",
    "pp.minorticks_off()\n",
    "xticks = 2**np.arange(3, 9)\n",
    "pp.xticks(xticks, xticks)\n",
    "pp.xlim(min(ds.x), max(ds.x))\n",
    "pp.ylabel('{:d}% Progress Time'.format(int(thresh*100)));\n",
    "pp.savefig('/tmp/cg_progress_time.svg');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 00:39:20.236687: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 00:57:40.290133: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 01:07:50.340702: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 01:11:00.135840: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 01:13:00.160812: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 01:13:57.269122: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n",
      "2022-02-28 01:14:00.132414: W tensorflow/core/data/root_dataset.cc:200] Optimization loop failed: CANCELLED: Operation was cancelled\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_series = collections.defaultdict(DataSeries)\n",
    "\n",
    "pdb_cache_dir = '/tmp'\n",
    "\n",
    "try:\n",
    "    if not 'force cache rebuild':\n",
    "        raise NameError()\n",
    "    get_model_errs()\n",
    "except NameError:\n",
    "    @functools.lru_cache\n",
    "    def get_model_errs(rowid=None):\n",
    "        if rowid is None:\n",
    "            return\n",
    "\n",
    "        for (fname, desc) in conn.execute(\n",
    "            'select fname, workflow_description from data where rowid = ?', (rowid,)):\n",
    "\n",
    "            desc = json.loads(desc)\n",
    "\n",
    "            model_type = [stage['type'] for stage in desc['stages'] if 'PDBInverseCoarseGrain' in stage['type']][0]\n",
    "\n",
    "            cache_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'] == 'PDBCache'][0]\n",
    "            desc['stages'][cache_index]['arguments']['cache_directory'] = pdb_cache_dir\n",
    "\n",
    "            train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "            steps = desc['stages'][train_index]['arguments']['generator_train_steps']\n",
    "            desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "            workflow = flowws.Workflow.from_JSON(desc)\n",
    "            scope = workflow.run()\n",
    "\n",
    "            try:\n",
    "                with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "                    model = traj.load()\n",
    "            except Exception as e:\n",
    "                print('skipping: {}'.format(e))\n",
    "                return None, None, None\n",
    "\n",
    "            model_size = sum([np.prod(v.shape) for v in model.trainable_weights])\n",
    "\n",
    "            model_errs = []\n",
    "            for (x, y) in itertools.islice(scope['train_generator'], steps):\n",
    "                pred = model.predict_on_batch(x)\n",
    "                err = np.abs((pred - y))*scope['y_scale']\n",
    "                model_errs.append(err)\n",
    "\n",
    "            return model_type, model_size, model_errs\n",
    "\n",
    "for (fname, rowid) in conn.execute(\n",
    "    'select fname, ROWID from data where dataset = \"PDBCoarseGrained\"'):\n",
    "    (model_type, model_size, model_errs) = get_model_errs(rowid)\n",
    "\n",
    "    if model_type is not None:\n",
    "        model_series[model_type].add(model_size, np.mean(model_errs))\n",
    "\n",
    "colors = pp.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "markers = itertools.cycle(['o-', 'X-'])\n",
    "label_map = dict(PDBInverseCoarseGrainTransformer='Transformer',\n",
    "                 PDBInverseCoarseGrain='Geometric Algebra')\n",
    "for color, marker, (model_type, ds) in zip(colors, markers, sorted(model_series.items())):\n",
    "    mu, sigma = ds.mean, ds.stderr\n",
    "    pp.fill_between(ds.x, mu - sigma, mu + sigma, color=color, alpha=.5)\n",
    "    pp.plot(ds.x, ds.mean, marker, color=color, label=label_map[model_type], markersize=8)\n",
    "pp.legend()\n",
    "pp.xlabel('Model Size')\n",
    "pp.gca().set_xscale('log')\n",
    "pp.gca().set_yscale('log')\n",
    "pp.ylabel('Training MAE/$\\\\AA$');\n",
    "pp.savefig('/tmp/cg_error_scaling.svg');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## MD17 validation error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n",
      "Unused arguments found for stage: ['save_model', 'hash_size']\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MD17:aspirin\n",
      "[12.063223838806152, 32, 6, True, True]\n",
      "[12.56020450592041, 32, 6, True, True]\n",
      "[13.545938491821289, 32, 6, True, True]\n",
      "[13.83035659790039, 32, 6, True, True]\n",
      "[15.086081504821777, 32, 6, True, True]\n",
      "MD17:benzene\n",
      "[6.4762187004089355, 32, 6, True, True]\n",
      "[6.5197553634643555, 32, 6, True, True]\n",
      "[6.590536117553711, 32, 6, True, True]\n",
      "[6.7103095054626465, 32, 6, True, True]\n",
      "[6.741830348968506, 32, 6, True, True]\n",
      "MD17:ethanol\n",
      "[4.14215087890625, 32, 6, True, True]\n",
      "[4.231337547302246, 32, 6, True, True]\n",
      "[4.540034770965576, 32, 6, True, True]\n",
      "[4.676665306091309, 32, 6, True, True]\n",
      "[5.401256561279297, 32, 6, True, True]\n",
      "MD17:malonaldehyde\n",
      "[7.234607219696045, 32, 6, True, True]\n",
      "[7.901865005493164, 32, 6, True, True]\n",
      "[8.524330139160156, 32, 6, True, True]\n",
      "[8.665929794311523, 32, 6, True, True]\n",
      "[9.234832763671875, 32, 6, True, True]\n",
      "MD17:naphthalene\n",
      "[3.675591468811035, 32, 6, True, True]\n",
      "[3.9067883491516113, 32, 6, True, True]\n",
      "[4.200793266296387, 32, 6, True, True]\n",
      "[4.225848197937012, 32, 6, True, True]\n",
      "[4.2347540855407715, 32, 6, True, True]\n",
      "MD17:salicylic_acid\n",
      "[7.245472431182861, 32, 6, True, True]\n",
      "[7.37279748916626, 32, 10, True, True]\n",
      "[7.751132488250732, 32, 6, True, True]\n",
      "[8.287615776062012, 32, 6, True, True]\n",
      "[8.460135459899902, 32, 6, True, True]\n",
      "MD17:toluene\n",
      "[3.4551753997802734, 32, 6, True, True]\n",
      "[3.732964515686035, 32, 6, True, True]\n",
      "[3.7447140216827393, 32, 6, True, True]\n",
      "[3.869861364364624, 32, 6, True, True]\n",
      "[4.797181129455566, 32, 6, True, True]\n",
      "MD17:uracil\n",
      "[5.83696985244751, 32, 6, True, True]\n",
      "[5.903253078460693, 32, 6, True, True]\n",
      "[6.0041093826293945, 32, 6, True, True]\n",
      "[6.1087965965271, 32, 6, True, True]\n",
      "[6.275685787200928, 32, 6, True, True]\n"
     ]
    }
   ],
   "source": [
    "import itertools\n",
    "import json\n",
    "import flowws\n",
    "\n",
    "runs = []\n",
    "for (rowid, wflow) in conn.execute('select ROWID, workflow_description from data where dataset LIKE \"%MD17\"'):\n",
    "    for (molecules,) in conn.execute('select molecules from md17 where data_id = ?', (rowid,)):\n",
    "        pass\n",
    "    for (values,) in conn.execute('select arr_value from varyings where data_id = ? and name = ?', (rowid, 'val_mean_absolute_error')):\n",
    "        pass\n",
    "\n",
    "    w = flowws.Workflow.from_JSON(json.loads(wflow))\n",
    "    args = w.stages[2].arguments\n",
    "\n",
    "    dim = args['n_dim']\n",
    "    blocks = args['n_blocks']\n",
    "    residual = args['residual']\n",
    "    nonlin = args['block_nonlinearity']\n",
    "\n",
    "    opt = np.min(values)\n",
    "    if np.isfinite(opt):\n",
    "        runs.append([molecules, opt, dim, blocks, residual, nonlin, w])\n",
    "\n",
    "runs.sort()\n",
    "\n",
    "for (mol, bits) in itertools.groupby(runs, lambda x: x[0]):\n",
    "    print(mol)\n",
    "    for i, b in enumerate(bits):\n",
    "        print(b[1:6])\n",
    "        if i >= 4:\n",
    "            break\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Training times\n",
    "\n",
    "These use approximate times-per-epoch to estimate how long training actually took, given the number of epochs used in training."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "49.583333333333336\n"
     ]
    }
   ],
   "source": [
    "seconds_per_epoch = 7\n",
    "epochs = []\n",
    "for (rowid,) in conn.execute(\n",
    "    'select rowid from data where dataset = \"PyriodicDataset\"'):\n",
    "    for (vals,) in conn.execute('select arr_value from varyings where name = \"loss\" and data_id = ?', (rowid,)):\n",
    "        epochs.append(len(vals))\n",
    "print(np.mean(epochs)*seconds_per_epoch/60)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MD17:aspirin 3120.36\n",
      "MD17:aspirin (52.01 hours)\n",
      "MD17:benzene 1401.66\n",
      "MD17:benzene (23.36 hours)\n",
      "MD17:ethanol 1254.87\n",
      "MD17:ethanol (20.91 hours)\n",
      "MD17:malonaldehyde 1087.10\n",
      "MD17:malonaldehyde (18.12 hours)\n",
      "MD17:naphthalene 5284.53\n",
      "MD17:naphthalene (88.08 hours)\n",
      "MD17:salicylic_acid 2359.50\n",
      "MD17:salicylic_acid (39.33 hours)\n",
      "MD17:toluene 2794.67\n",
      "MD17:toluene (46.58 hours)\n",
      "MD17:uracil 2020.65\n",
      "MD17:uracil (33.68 hours)\n"
     ]
    }
   ],
   "source": [
    "seconds_per_epoch = dict(\n",
    "    benzene=3,\n",
    "    uracil=3,\n",
    "    naphthalene=7,\n",
    "    aspirin=9,\n",
    "    salicylic_acid=5,\n",
    "    malonaldehyde=2,\n",
    "    ethanol=2,\n",
    "    toluene=4,\n",
    ")\n",
    "seconds_per_epoch['benzene,uracil,naphthalene,aspirin,salicylic_acid,malonaldehyde,ethanol,toluene'] = 71\n",
    "seconds_per_epoch = {'MD17:{}'.format(k): v for (k, v) in seconds_per_epoch.items()}\n",
    "epochs = collections.defaultdict(list)\n",
    "for (rowid,) in conn.execute(\n",
    "    'select rowid from data where dataset = \"MD17\"'):\n",
    "    for (molecules,) in conn.execute('select molecules from md17 where data_id = ?', (rowid,)):\n",
    "        pass\n",
    "    for (vals,) in conn.execute('select arr_value from varyings where name = \"loss\" and data_id = ?', (rowid,)):\n",
    "        epochs[molecules].append(len(vals))\n",
    "\n",
    "for (name, epoch_counts) in sorted(epochs.items()):\n",
    "    mu = np.mean(epoch_counts)*seconds_per_epoch[name]/60\n",
    "    print(name, '{:.02f}'.format(mu))\n",
    "    if ',' in name or mu > 60:\n",
    "        print(name, '({:.02f} hours)'.format(mu/60))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8.72085 hours\n"
     ]
    }
   ],
   "source": [
    "seconds_per_epoch = 47\n",
    "epochs = []\n",
    "for (rowid,) in conn.execute(\n",
    "    'select rowid from data where dataset = \"PDBCoarseGrained\" AND workflow_description NOT LIKE \"%PDBInverseCoarseGrainTransformer%\"'):\n",
    "    for (vals,) in conn.execute('select arr_value from varyings where name = \"loss\" and data_id = ?', (rowid,)):\n",
    "        epochs.append(len(vals))\n",
    "print(np.mean(epochs)*seconds_per_epoch/60/60, 'hours')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Evaluation times"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "import timeit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "[0.00015691096928234665, 0.0001197113979607189, 0.00013954592292333162, 0.0001608271420456118, 0.00016455252835019874]\n",
      "0.00014830959211244155 7.454298973258313e-06 0.0001197113979607189\n"
     ]
    }
   ],
   "source": [
    "rates = []\n",
    "\n",
    "for (fname, desc) in conn.execute(\n",
    "    'select fname, workflow_description from data where dataset = \"PyriodicDataset\"'):\n",
    "\n",
    "    desc = json.loads(desc)\n",
    "    train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "    batch_size = max(1, desc['stages'][train_index]['arguments']['batch_size']//4)\n",
    "    desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "    workflow = flowws.Workflow.from_JSON(desc)\n",
    "    scope = workflow.run()\n",
    "\n",
    "    with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "        model = traj.load()\n",
    "\n",
    "    stmt = \"model.predict(scope['x_test'], batch_size=batch_size, verbose=0)\"\n",
    "    t = timeit.timeit(stmt, setup=stmt, number=3, globals=globals())\n",
    "    rates.append(t/len(scope['x_test'][0])/3)\n",
    "\n",
    "print(rates)\n",
    "print(np.mean(rates), np.std(rates)/np.sqrt(len(rates)), np.min(rates))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "1 Physical GPUs, 1 Logical GPUs\n",
      "MD17:aspirin\n",
      "[0.0032374276726817087, 0.0031413447716428585, 0.0032186889536678794, 0.0031928236479870976, 0.0031631543169884633]\n",
      "0.0031906878725936013 1.5704864578636044e-05 0.0031413447716428585\n",
      "MD17:benzene\n",
      "[0.001218319366996487, 0.001054798322652156, 0.0010776320536776136, 0.0010627718090545385, 0.0010392421266684929]\n",
      "0.0010905527358098575 2.9102709587690706e-05 0.0010392421266684929\n",
      "MD17:ethanol\n",
      "[0.0013087006839923561, 0.0013039904686932763, 0.0012454013486858458, 0.001233885721070692, 0.001224033421681573]\n",
      "0.0012632023288247488 1.6055297378490232e-05 0.001224033421681573\n",
      "MD17:malonaldehyde\n",
      "[0.0012274825313749412, 0.0012147452820402882, 0.0012184383686787137, 0.001254860808995242, 0.0011936804607200126]\n",
      "0.0012218414903618394 8.892868484232785e-06 0.0011936804607200126\n",
      "MD17:naphthalene\n",
      "[0.002046357638668269, 0.002053560295297454, 0.0020616250226739795, 0.002043002257666861, 0.002051266772362093]\n",
      "0.0020511623973337315 2.8628721453641194e-06 0.002043002257666861\n",
      "MD17:salicylic_acid\n",
      "[0.0014989959836627046, 0.0015127478359887997, 0.0015121837893190481, 0.0014816354233771563, 0.002426445973649]\n",
      "0.0016864018011993418 0.00016555641967698617 0.0014816354233771563\n",
      "MD17:toluene\n",
      "[0.001292547890994077, 0.0012873443150116751, 0.0013204063846884917, 0.0013056482907074193, 0.0013307673293165862]\n",
      "0.00130734284214365 7.3241133652410435e-06 0.0012873443150116751\n",
      "MD17:uracil\n",
      "[0.0011073976603026192, 0.0010070286767246822, 0.0009930790946818889, 0.0009520116062679638, 0.0010220634246555468]\n",
      "0.0010163160925265402 2.2882451729863177e-05 0.0009520116062679638\n"
     ]
    }
   ],
   "source": [
    "iterator = itertools.groupby(conn.execute('select * from md17 order by molecules'), lambda x: x[1])\n",
    "\n",
    "md17_location = '/tmp'\n",
    "\n",
    "rates = collections.defaultdict(list)\n",
    "\n",
    "for (mols, selection) in iterator:\n",
    "    for (rowid, _) in selection:\n",
    "        for (fname, desc) in conn.execute(\n",
    "            'select fname, workflow_description from data where rowid = ?', (rowid,)):\n",
    "\n",
    "            desc = json.loads(desc)\n",
    "            train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "            batch_size = max(1, desc['stages'][train_index]['arguments']['batch_size']//4)\n",
    "            desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "            dset_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('MD17')][0]\n",
    "            desc['stages'][dset_index]['arguments']['cache_dir'] = md17_location\n",
    "\n",
    "            workflow = flowws.Workflow.from_JSON(desc)\n",
    "            scope = workflow.run()\n",
    "\n",
    "            with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "                model = traj.load()\n",
    "\n",
    "            stmt = \"model.predict(scope['x_test'], batch_size=batch_size, verbose=0)\"\n",
    "            t = timeit.timeit(stmt, setup=stmt, number=3, globals=globals())\n",
    "            rates[mols].append(t/len(scope['x_test'][0])/3)\n",
    "\n",
    "for (m, vals) in sorted(rates.items()):\n",
    "    print(m)\n",
    "    print(vals)\n",
    "    print(np.mean(vals), np.std(vals)/np.sqrt(len(vals)), np.min(vals))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:24:34.813170: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:25:49.398642: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:26:57.227285: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:28:05.799477: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:29:12.315469: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:30:20.452013: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:31:32.276496: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:32:37.498997: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:33:48.313880: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n",
      "19 final records\n",
      "0 skipped records\n",
      "Max number of atoms in a residue: 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2022-02-28 02:35:05.553199: E tensorflow/core/grappler/optimizers/meta_optimizer.cc:828] layout failed: INVALID_ARGUMENT: Size of values 0 does not match size of permutation 4 @ fanin shape inmodel_2/final_attention/SelectV2-2-TransposeNHWCToNCHW-LayoutOptimizer\n"
     ]
    }
   ],
   "source": [
    "pdb_cache_dir = '/tmp'\n",
    "\n",
    "model_times = collections.defaultdict(list)\n",
    "\n",
    "for (fname, desc, rowid) in conn.execute(\n",
    "    'select fname, workflow_description, ROWID from data where dataset = \"PDBCoarseGrained\"'):\n",
    "    desc = json.loads(desc)\n",
    "\n",
    "    model_index = [i for (i, stage) in enumerate(desc['stages']) if 'PDBInverseCoarseGrain' in stage['type']][0]\n",
    "    model_type = desc['stages'][model_index]['type']\n",
    "    model_width = desc['stages'][model_index]['arguments']['n_dim']\n",
    "\n",
    "    cache_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'] == 'PDBCache'][0]\n",
    "    desc['stages'][cache_index]['arguments']['cache_directory'] = pdb_cache_dir\n",
    "\n",
    "    train_index = [i for (i, stage) in enumerate(desc['stages']) if stage['type'].endswith('Train')][0]\n",
    "    steps = desc['stages'][train_index]['arguments']['generator_train_steps']\n",
    "    desc['stages'] = desc['stages'][:train_index]\n",
    "\n",
    "    workflow = flowws.Workflow.from_JSON(desc)\n",
    "    scope = workflow.run()\n",
    "\n",
    "    key = (model_type, model_width)\n",
    "\n",
    "    with keras_gtar.Trajectory(fname, 'r') as traj:\n",
    "        model = traj.load()\n",
    "\n",
    "    stmt = \"model.predict(scope['train_generator'], verbose=0, steps=steps, use_multiprocessing=False, workers=0)\"\n",
    "    t = timeit.timeit(stmt, setup=stmt.replace('=steps', '=16'), number=3, globals=globals())\n",
    "    denominator = steps*len(next(scope['train_generator'])[0][0])*3\n",
    "    model_times[key].append(t/denominator)\n",
    "\n",
    "for (k, vals) in sorted(model_times.items()):\n",
    "    print(k)\n",
    "    print(vals)\n",
    "    print(np.mean(vals), np.std(vals)/np.sqrt(len(vals)), np.min(vals))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/Makefile <==

CACHE_DIR?=/tmp
PYTHON?=python

all:
	@echo "This makefile holds example flowws-analysis commands. They require a working plato, vispy, and qt backend (i.e. pyside2) installation. They take a TARGET variable specifying the trained model file to analyze and may take time to download datasets. Try:"
	@echo "make structure_identification TARGET=../data/structure_identification/dump.20210922093903.41.sqlite"
	@echo "make force_regression TARGET=../data/force_regression/dump.20210516085019.all_molecules.31.sqlite"
	@echo "make inverse_coarse_graining TARGET=../data/inverse_coarse_graining/dump.20210920112235.105.64.zip"

.PHONY: structure_identification force_regression inverse_coarse_graining all

structure_identification:
	$(PYTHON) -m flowws.run InitializeTF ParticleAttentionViewer -f "$(TARGET)" --fast-antialiasing 1 --ambient-occlusion 0 --clip-min 0 --clip-max 1 ViewQt

force_regression:
	$(PYTHON) -m flowws.run InitializeTF MoleculeAttentionViewer -f "$(TARGET)" -p "/scratch/scratch_volume1/paper_authors/data/md17" "$(CACHE_DIR)" --additive-rendering 1 --diameter-scale .6 --value-scale 1 --fast-antialiasing 1 --ambient-occlusion 1 ViewQt

inverse_coarse_graining:
	$(PYTHON) -m flowws.run InitializeTF BackmapCoarseGrainViewer -f "$(TARGET)" -p "/scratch/scratch_volume1/paper_authors/data/pdb" "$(CACHE_DIR)" --additive-rendering 1 --fast-antialiasing 1 ViewQt


==> anc/flowws-keras-geometry/LICENSE <==
Copyright (c) 2021 Paper Author(s)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/flowws-keras-geometry/README.md <==

# Flowws Modules for Geometric Algebra Attention Experiments

`flowws-keras-geometry` is a set of
[flowws](https://flowws.readthedocs.io) modules to train machine
learning models using geometric algebra operations in tensorflow and
keras. It contains modules for data sources, architectures for sample
tasks, and analysis and visualization of trained models.

## Installation

Install `flowws-keras-geometry` from source:

```
pip install git+https://github.com/paper_authors/flowws-keras-geometry.git#egg=flowws-keras-geometry
```

## API Documentation

Build the sphinx documentation from source:

```
git clone https://github.com/paper_authors/flowws-keras-geometry
cd flowws-keras-geometry/doc
pip install -r requirements.txt
make html
```


==> anc/flowws-keras-geometry/doc/Makefile <==
# Minimal makefile for Sphinx documentation
#

# You can set these variables from the command line, and also
# from the environment for the first two.
SPHINXOPTS    ?=
SPHINXBUILD   ?= sphinx-build
SOURCEDIR     = source
BUILDDIR      = build

# Put it first so that "make" without argument is like "make help".
help:
	@$(SPHINXBUILD) -M help "$(SOURCEDIR)" "$(BUILDDIR)" $(SPHINXOPTS) $(O)

.PHONY: help Makefile

# Catch-all target: route all unknown targets to Sphinx using the new
# "make mode" option.  $(O) is meant as a shortcut for $(SPHINXOPTS).
%: Makefile
	@$(SPHINXBUILD) -M $@ "$(SOURCEDIR)" "$(BUILDDIR)" $(SPHINXOPTS) $(O)


==> anc/flowws-keras-geometry/doc/make.bat <==
@ECHO OFF

pushd %~dp0

REM Command file for Sphinx documentation

if "%SPHINXBUILD%" == "" (
	set SPHINXBUILD=sphinx-build
)
set SOURCEDIR=source
set BUILDDIR=build

if "%1" == "" goto help

%SPHINXBUILD% >NUL 2>NUL
if errorlevel 9009 (
	echo.
	echo.The 'sphinx-build' command was not found. Make sure you have Sphinx
	echo.installed, then set the SPHINXBUILD environment variable to point
	echo.to the full path of the 'sphinx-build' executable. Alternatively you
	echo.may add the Sphinx directory to PATH.
	echo.
	echo.If you don't have Sphinx installed, grab it from
	echo.http://sphinx-doc.org/
	exit /b 1
)

%SPHINXBUILD% -M %1 %SOURCEDIR% %BUILDDIR% %SPHINXOPTS% %O%
goto end

:help
%SPHINXBUILD% -M help %SOURCEDIR% %BUILDDIR% %SPHINXOPTS% %O%

:end
popd


==> anc/flowws-keras-geometry/doc/requirements.txt <==
flowws
m2r2
numpy
sphinx-rtd-theme
tensorflow


==> anc/flowws-keras-geometry/doc/source/conf.py <==

# -- Path setup --------------------------------------------------------------

import sys
from unittest.mock import MagicMock
import os

with open('../../flowws_keras_geometry/version.py') as version_file:
    exec(version_file.read())
sys.path.insert(0, os.path.abspath('../..'))

class Mock(MagicMock):
    @classmethod
    def __getattr__(cls, name):
        return MagicMock()

    @staticmethod
    def __setitem__(key, value):
        pass

autodoc_mock_imports = [
    'freud',
    'keras_gtar',
    'pyriodic',
]

sys.modules.update((mod_name, Mock()) for mod_name in autodoc_mock_imports)

# -- Project information -----------------------------------------------------

project = 'flowws-keras-geometry'
copyright = '2021, Paper Author(s)'
author = 'Paper Author(s)'
version = __version__
release = version

# -- General configuration ---------------------------------------------------

extensions = [
    'm2r2',
    'sphinx.ext.autodoc',
    'sphinx.ext.coverage',
    'sphinx.ext.intersphinx',
    'sphinx.ext.mathjax',
    'sphinx.ext.viewcode',
]

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
# This pattern also affects html_static_path and html_extra_path.
exclude_patterns = []

# -- Options for HTML output -------------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
#
html_theme = 'sphinx_rtd_theme'

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
html_static_path = ['_static']


==> anc/flowws-keras-geometry/doc/source/index.rst <==

.. toctree::
   :maxdepth: 2
   :caption: Contents:

.. mdinclude:: ../../README.md

Geometric Algebra Primitives
============================

.. py:currentmodule:: flowws_keras_geometry.algebra

.. autofunction:: vecvec

.. autofunction:: vecvec_invariants

.. autofunction:: vecvec_covariants

.. autofunction:: bivecvec

.. autofunction:: bivecvec_invariants

.. autofunction:: bivecvec_covariants

.. autofunction:: trivecvec

.. autofunction:: trivecvec_invariants

.. autofunction:: trivecvec_covariants

Geometric Algebra Layers
========================

.. py:currentmodule:: flowws_keras_geometry.layers

.. autoclass:: GradientLayer

.. autoclass:: NeighborhoodReduction

.. autoclass:: PairwiseVectorDifference

.. autoclass:: PairwiseVectorDifferenceSum

.. autoclass:: VectorAttention

.. autoclass:: Vector2VectorAttention

Data sources
============

.. py:currentmodule:: flowws_keras_geometry.data

.. autoclass:: MD17

.. autoclass:: ModelNet

.. autoclass:: PDBCache

.. autoclass:: PDBCoarseGrained

.. autoclass:: PyriodicDataset

.. autoclass:: RMD17

Model Architectures
===================

.. py:currentmodule:: flowws_keras_geometry.models

.. autoclass:: CrystalStructureClassification

.. autoclass:: GalaMoleculeForceRegression

.. autoclass:: GalaPDBInverseCoarseGrain

.. autoclass:: MoleculeForceRegression

.. autoclass:: PDBInverseCoarseGrain

.. autoclass:: PDBInverseCoarseGrainTransformer

Indices and tables
==================

* :ref:`genindex`
* :ref:`modindex`
* :ref:`search`


==> anc/flowws-keras-geometry/flowws_keras_geometry/__init__.py <==
from . import algebra
from . import data
from . import layers
from . import models
from . import viz


==> anc/flowws-keras-geometry/flowws_keras_geometry/algebra.py <==

from .models.internal import \
    vecvec, vecvec_invariants, vecvec_covariants, \
    bivecvec, bivecvec_invariants, bivecvec_covariants, \
    trivecvec, trivecvec_invariants, trivecvec_covariants


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/MD17.py <==
import os
import subprocess

import flowws
from flowws import Argument as Arg
import numpy as np

@flowws.add_stage_arguments
class MD17(flowws.Stage):
    """Load data from the MD17 dataset for molecular force regression.

    This module downloads files from the MD17 dataset as required. It
    randomly selects molecule snapshots for the specified molecules to
    produce training, testing, and validation sets.

    For benzene in particular, the "old" benzene calculation of the
    original MD17 dataset is used.

    """

    ARGS = [
        Arg('n_train', '-n', int, 1000,
            help='Number of frames to take for training'),
        Arg('n_val', None, int, 1000,
            help='Number of frames to take for validation'),
        Arg('n_test', None, int, 1000,
            help='Number of frames to take for testing'),
        Arg('cache_dir', '-c', str, '/tmp/md17',
            help='Directory to store trajectory data'),
        Arg('molecules', '-m', [str], [],
            help='List of molecules to use'),
        Arg('seed', '-s', int, 13,
            help='Random number seed to use'),
        Arg('units', None, str, 'meV',
            help='Energy units to use (meV or kcal/mol)'),
        Arg('y_scale_reduction', None, float, 16,
            help='Factor by which to scale forces for training purposes'),
        Arg('x_scale_reduction', None, float,
            help='Factor by which to scale input distances for training purposes'
            ' (negative to auto-scale from training data)'),
        Arg('energy_labels', '-e', bool, False,
            help='If True, include energies as labels'),
        Arg('no_keras', '-k', bool, False,
            help='If True, don\'t load/import keras'),
    ]

    def run(self, scope, storage):
        np.random.seed(self.arguments['seed'])

        energy_conversion = 1.
        if self.arguments['units'] == 'meV':
            energy_conversion = 43.36
        elif self.arguments['units'] == 'kcal/mol':
            pass
        else:
            raise NotImplementedError(self.arguments['units'])

        loaded_files = {}
        train_indices, val_indices, test_indices = {}, {}, {}
        N_train = self.arguments['n_train']
        N_val = self.arguments['n_val']
        N_test = self.arguments['n_test']

        max_atoms = 0
        seen_types = set()

        for name in self.arguments['molecules']:
            fname = self._download(name)
            loaded_files[fname] = data = np.load(fname, mmap_mode='r')
            (frames, size, types) = self.get_trajectory_size_types(data)
            max_atoms = max(max_atoms, size)

            indices = np.arange(frames)
            np.random.shuffle(indices)
            train_indices[fname] = indices[:N_train]
            val_indices[fname] = indices[N_train:N_train + N_val]
            test_indices[fname] = indices[N_train + N_val:N_train + N_val + N_test]
            seen_types.update(types)

        all_types = [0] + list(sorted(seen_types))
        type_map = {t: i for (i, t) in enumerate(all_types)}
        num_types = len(all_types)

        datasets = {}
        energy_means = {}
        for name in ['train', 'val', 'test']:
            dset_xs, dset_ts, dset_ys, dset_Us = [], [], [], []
            for fname in sorted(loaded_files):
                indices = locals()['{}_indices'.format(name)]
                encoding = self.get_encoding(
                    loaded_files[fname], max_atoms, type_map, indices[fname],
                    energy_conversion, self.arguments['energy_labels'])
                (xs, ts), Fs, Us = encoding
                dset_xs.append(xs)
                dset_ts.append(ts)
                dset_ys.append(Fs)

                if self.arguments['energy_labels']:
                    if name == 'train':
                        energy_means[fname] = np.mean(Us)
                    Us -= energy_means[fname]
                dset_Us.append(Us)

            dset_xs = np.concatenate(dset_xs, axis=0)
            dset_ts = np.concatenate(dset_ts, axis=0)
            dset_ys = np.concatenate(dset_ys, axis=0)

            indices = np.arange(len(dset_xs))
            np.random.shuffle(indices)
            dset_xs = dset_xs[indices]
            dset_ts = dset_ts[indices]
            dset_ys = dset_ys[indices]
            dset = [dset_xs, dset_ts, dset_ys]

            if self.arguments['energy_labels']:
                dset_Us = np.concatenate(dset_Us, axis=0)
                dset_Us = dset_Us[indices]
                dset = [dset_xs, dset_ts, dset_ys, dset_Us]

            datasets[name] = dset

        yscale = np.std(datasets['train'][2])*self.arguments['y_scale_reduction']
        for dset in datasets.values():
            dset[2] /= yscale

        if not self.arguments['no_keras']:
            from .internal import ScaledMSE, ScaledMAE
            scaled_mse = ScaledMSE(yscale)
            scaled_mae = ScaledMAE(yscale)
            scope.setdefault('metrics', []).extend([scaled_mse, scaled_mae])

        if self.arguments['energy_labels']:
            Uscale = np.std(datasets['train'][3])*self.arguments['y_scale_reduction']
            for dset in datasets.values():
                dset[3] /= Uscale

        xscale = 1.
        if 'x_scale_reduction' in self.arguments:
            xscale = self.arguments['x_scale_reduction']

            if xscale <= 0:
                delta = datasets['train'][0] - datasets['train'][0][:, :1]
                delta = delta.reshape((-1, 3))
                filt = np.logical_and(
                    np.any(datasets['train'][0].reshape((-1, 3)) != 0, axis=-1),
                    np.any(delta != 0, axis=-1))
                delta = np.linalg.norm(delta[filt], axis=-1)
                xscale = np.std(delta)

            for dset in datasets.values():
                dset[0] /= xscale

        for (name, dset) in list(datasets.items()):
            if self.arguments['energy_labels']:
                datasets[name] = tuple(dset[:2]), tuple(dset[2:])
            else:
                datasets[name] = tuple(dset[:2]), dset[2]

        scope['y_scale'] = yscale
        scope['x_scale'] = xscale
        scope['neighborhood_size'] = max_atoms
        scope['num_types'] = num_types
        scope['x_train'] = datasets['train'][0]
        scope['y_train'] = datasets['train'][1]
        scope['x_test'] = datasets['test'][0]
        scope['y_test'] = datasets['test'][1]
        scope['validation_data'] = (datasets['val'][0], datasets['val'][1])
        scope['type_map'] = type_map
        scope['energy_labels'] = self.arguments['energy_labels']

    def _download(self, name):
        url = self.get_url(name)
        fname = url.split('/')[-1]

        if fname not in os.listdir(self.arguments['cache_dir']):
            command = ['wget', '-c', '-P', self.arguments['cache_dir'], url]
            subprocess.check_call(command)

        return os.path.join(self.arguments['cache_dir'], fname)

    @staticmethod
    def get_encoding(data, max_atoms, type_map, indices=None, energy_conversion=1.,
                     include_energy=False):
        coords = data['R']
        # (Nt, Natom, 3)
        forces = data['F']*energy_conversion
        # (Nt, 1)
        energies = data['E']*energy_conversion if include_energy else None
        types = np.zeros(max_atoms, dtype=np.uint32)
        types[:coords.shape[1]] = [type_map[t] for t in data['z']]

        if indices is not None:
            coords = coords[indices]
            forces = forces[indices]

        rs = np.zeros((len(coords), max_atoms, 3))
        rs[:, :coords.shape[1], :] = coords

        Fs = np.zeros((len(coords), max_atoms, 3))
        Fs[:, :coords.shape[1], :] = forces

        types_onehot = np.eye(len(type_map))[types]
        types_onehot = np.tile(types_onehot[np.newaxis, ...], (len(coords), 1, 1))
        return (rs, types_onehot), Fs, energies

    @staticmethod
    def get_trajectory_size_types(data):
        (frames, size, _) = data['R'].shape
        return (frames, size, data['z'])

    @staticmethod
    def get_url(name):
        remap = dict(benzene='benzene2017_dft.npz')

        base = 'http://quantum-machine.org/gdml/data/npz/'

        return base + remap.get(name, '{}_dft.npz'.format(name.split('_')[0]))


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/ModelNet.py <==
import itertools
import os
import random
import re
import subprocess

import flowws
from flowws import Argument as Arg
import gtar
import numpy as np

header_pattern = re.compile(r'^OFF\s*(?P<vertex>\d+)\s+(?P<mesh>\d+)\s+\d+\s+')

class GTARDataset:
    def __init__(self, fname, neighborhood_size, validation_fraction=0, seed=13):
        self.handle = gtar.GTAR(fname, 'r')
        self.neighborhood_size = neighborhood_size
        self.validation_fraction = validation_fraction
        self.seed = seed

        group_indices = {}
        group_records = {}
        for rec in self.handle.getRecordTypes():
            if rec.getName() != 'vertex':
                continue
            frames = self.handle.queryFrames(rec)
            group_indices[rec.getGroup()] = frames
            group_records[rec.getGroup()] = rec
        self.group_indices = group_indices
        self.group_records = group_records

        if validation_fraction:
            rng = random.Random(seed)
            for g in list(self.group_indices):
                if 'train' not in g:
                    continue

                index_values = self.group_indices[g]
                indices = list(range(len(index_values)))
                rng.shuffle(indices)
                N = max(1, int((1 - validation_fraction)*len(indices)))

                train_indices = [index_values[i] for i in sorted(indices[:N])]
                val_indices = [index_values[i] for i in sorted(indices[N:])]

                val_g = g.replace('train', 'val')
                if val_indices:
                    self.group_indices[val_g] = val_indices
                self.group_indices[g] = train_indices
                self.group_records[val_g] = self.group_records[g]

        labels = set()
        for group in group_indices:
            label = group.split('/')[0]
            labels.add(label)
        self.labels = list(sorted(labels))
        self.label_map = {l: i for (i, l) in enumerate(self.labels)}
        self.num_labels = len(self.labels)

        self.train_groups = [g for g in sorted(self.group_indices) if '/train' in g]
        self.val_groups = [g for g in sorted(self.group_indices) if '/val' in g]
        self.test_groups = [g for g in sorted(self.group_indices) if '/test' in g]

    def _generator(self, dataset, batch_size, seed=13):
        rng = np.random.default_rng(seed)
        groups = getattr(self, '{}_groups'.format(dataset))

        while True:
            rs = np.zeros((batch_size, self.neighborhood_size, 3))
            vs = np.zeros((batch_size, self.neighborhood_size, 1))
            ys = np.zeros(batch_size, dtype=np.int32)

            for i in range(batch_size):
                y = rng.choice(len(groups))
                group = groups[y]
                indices = self.group_indices[group]
                index = indices[rng.choice(len(indices))]

                vertices = self.handle.getRecord(self.group_records[group], index)
                vertices = vertices.reshape((-1, 3))

                vertices -= np.mean(vertices, axis=0, keepdims=True)
                scale = np.mean(np.linalg.norm(vertices, axis=-1))

                vertex_choice = rng.choice(
                    len(vertices), self.neighborhood_size,
                    replace=(self.neighborhood_size > len(vertices)))
                rs[i, :len(vertex_choice)] = vertices[vertex_choice]/scale
                vs[i, :len(vertex_choice)] = 1
                ys[i] = y

            yield ((rs, vs), ys)

    def train_generator(self, batch_size, seed=13):
        yield from self._generator('train', batch_size, seed)

    def test_generator(self, batch_size, seed=13):
        yield from self._generator('test', batch_size, seed)

    def val_generator(self, batch_size, seed=13):
        yield from self._generator('val', batch_size, seed)

@flowws.add_stage_arguments
class ModelNet(flowws.Stage):
    """Load the ModelNet40 dataset."""

    ARGS = [
        Arg('cache_dir', '-c', str, '/tmp',
            help='Directory to store dataset'),
        Arg('neighborhood_size', '-n', int, 12,
            help='Number of points to sample for each cloud'),
        Arg('seed', '-s', int, 13,
            help='Random seed for dataset generation'),
        Arg('validation_fraction', '-v', float, 0,
            help='Fraction of training data to use for validation set'),
        Arg('batch_size', '-b', int, 8,
            help='Size of point cloud batches'),
    ]

    def run(self, scope, storage):
        dataset_fname = self._get_dataset(self.arguments['cache_dir'])
        dataset = GTARDataset(
            dataset_fname, self.arguments['neighborhood_size'],
            self.arguments['validation_fraction'], self.arguments['seed'])

        scope['type_names'] = dataset.labels
        scope['type_name_map'] = dataset.label_map
        scope['train_generator'] = dataset.train_generator(
            self.arguments['batch_size'], self.arguments['seed'] + 1)
        scope['test_generator'] = dataset.test_generator(
            self.arguments['batch_size'], self.arguments['seed'] + 2)
        if self.arguments['validation_fraction']:
            scope['validation_generator'] = dataset.val_generator(
                self.arguments['batch_size'], self.arguments['seed'] + 3)
        scope['neighborhood_size'] = self.arguments['neighborhood_size']
        scope['num_classes'] = len(dataset.labels)

    @classmethod
    def _get_dataset(cls, cache_dir):
        fname = os.path.join(cache_dir, 'modelnet40_gtar.zip')

        if os.path.exists(fname):
            return fname

        url = 'https://modelnet.cs.princeton.edu/ModelNet40.zip'
        cmd = ['wget', '-c', '-P', cache_dir, url]
        subprocess.check_call(cmd)

        source_fname = os.path.join(cache_dir, 'ModelNet40.zip')

        with gtar.GTAR(source_fname, 'r') as src, gtar.GTAR(fname, 'w') as dst:
            for rec in src.getRecordTypes():
                if 'off' not in rec.getName():
                    continue
                for index in src.queryFrames(rec):
                    rec.setIndex(index)
                    cls._translate_record(src, dst, rec)
            pass

        os.remove(source_fname)
        return fname

    @staticmethod
    def _translate_record(src, dst, rec):
        new_group = '/'.join(rec.getGroup().split('/')[1:])
        new_index = rec.getName().split('_')[1].split('.')[0]

        contents = src.getRecord(rec)
        match = header_pattern.match(contents)
        if not match:
            raise ValueError(contents[:32])

        contents = contents[match.end():]
        lines = contents.splitlines()

        # skip "OFF" text
        vertex_count = int(match.group('vertex'))
        mesh_count = int(match.group('mesh'))
        vertices = [list(map(float, line.split())) for line in lines[:vertex_count]]
        mesh_lines = [list(map(int, line.split())) for line in lines[vertex_count:]]
        mesh_stream = list(itertools.chain.from_iterable(mesh_lines))

        assert vertex_count + mesh_count == len(lines)

        new_path = '/'.join([new_group, 'frames', new_index, 'vertex.f32.ind'])
        dst.writePath(new_path, vertices)

        new_path = '/'.join([new_group, 'frames', new_index, 'mesh.u32.uni'])
        dst.writePath(new_path, mesh_stream)


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/PDBCache.py <==
import collections
import os
import subprocess

import flowws
from flowws import Argument as Arg
import numpy as np

PDBRecord = collections.namedtuple('PDBRecord',
    ['box', 'positions', 'types', 'type_names', 'residue_ids', 'residue_types', 'residue_type_names'])
#            (N, 3),       (N,)     (N_types,)     (N,)          (N_res)           (N_res,)

def parse_pdb(filename, ignore_hydrogens=False):
    cmd = ['gunzip', '-ckf', filename]

    positions = []
    types = []
    residue_ids = []
    residue_types = []

    type_name_map = collections.defaultdict(lambda: len(type_name_map))
    residue_type_name_map = collections.defaultdict(lambda: len(residue_type_name_map))
    res_id = -1

    for line in subprocess.check_output(cmd).decode().splitlines():
        if line.startswith('MODEL'):
            last_residue = (None, None)

        if line.startswith('TER'):
            last_residue = (None, None)

        if not line.startswith('ATOM'):
            continue

        # skip non-blank alternate locations
        if line[16] != ' ':
            continue

        coords = tuple(map(float, (line[start:end] for (start, end) in
                                   [(30, 38), (38, 46), (46, 54)])))

        # special atomic type, like CA/CB/etc
        atype = line[12:16].strip()
        # actual element type
        etype = line[76:78].strip()

        res_id_str = line[22:26].strip()
        res_type = line[17:20].strip()
        current_residue = (res_id_str, res_type)

        res_id += current_residue != last_residue
        last_residue = current_residue

        if (etype == 'H' or etype == 'D') and ignore_hydrogens:
            continue

        positions.append(coords)
        types.append(type_name_map['{};{}'.format(atype, etype)])
        residue_ids.append(res_id)
        residue_types.append(residue_type_name_map[res_type])

    box = (2*np.max(positions, axis=0) - 2*np.min(positions, axis=0)).tolist()
    box.extend([0, 0, 0])

    positions = np.array(positions, dtype=np.float32)
    positions -= np.mean(positions, axis=0, keepdims=True)

    types = np.array(types, dtype=np.uint32)
    type_names = [v for (_, v) in sorted((v, i) for (i, v) in type_name_map.items())]

    residue_ids = np.array(residue_ids, dtype=np.int32)
    residue_types = np.array(residue_types, dtype=np.uint32)
    residue_type_names = [v for (_, v) in sorted((v, i) for (i, v) in residue_type_name_map.items())]

    return PDBRecord(box, positions, types, type_names, residue_ids, residue_types, residue_type_names)

@flowws.add_stage_arguments
class PDBCache(flowws.Stage):
    """Load PDB records and cache them in a local directory.

    This module stores and reads atomic coordinates from a set of
    specified PDB records. Files are cached in a local directory to
    avoid repeated downloads.

    """

    ARGS = [
        Arg('cache_directory', None, str, '/tmp',
           help='Cache directory to use for downloaded PDB records'),
        Arg('records', '-r', [str],
           help='Record IDs to use for training (or file://path/to/filename.txt'
            ' to read lines from a file)'),
        Arg('failure_mode', '-f', str, 'default',
           help='Behavior when parsing/fetching a file fails (default/ignore)'),
        Arg('ignore_hydrogens', None, bool, True,
           help='If True, ignore hydrogens when building systems'),
    ]

    def _maybe_get_pdbfile(self, pdb_id):
        fname = '{}.pdb1.gz'.format(pdb_id)
        target = os.path.join(self.arguments['cache_directory'], fname)

        if not os.path.exists(target):
            url = 'https://files.rcsb.org/download/{}'.format(fname)
            cmd = ['wget', url, '-O', target]
            subprocess.check_call(cmd)

        return target

    def run(self, scope, storage):
        record_names = []
        for name in self.arguments['records']:
            if name.startswith('file://'):
                with storage.open(name[len('file://'):], 'r') as f:
                    for line in f.splitlines():
                        record_names.append(line.strip())
            else:
                record_names.append(name)

        parse_kwargs = dict(ignore_hydrogens=self.arguments['ignore_hydrogens'])

        all_records = {}
        for pdb_id in record_names:
            if self.arguments['failure_mode'] in ('ignore', 'print'):
                try:
                    fname = self._maybe_get_pdbfile(pdb_id)
                    all_records[pdb_id] = parse_pdb(fname, **parse_kwargs)
                except Exception as e:
                    if self.arguments['failure_mode'] == 'print':
                        print(pdb_id, e)
                    pass
            else:
                fname = self._maybe_get_pdbfile(pdb_id)
                all_records[pdb_id] = parse_pdb(fname, **parse_kwargs)

        scope['pdb_records'] = all_records


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/PDBCoarseGrained.py <==
import collections
import random

import flowws
from flowws import Argument as Arg
import freud
import numpy as np

from .internal import ScaledMSE, ScaledMAE

CoarseSystem = collections.namedtuple('CoarseSystem',
   ['box', 'nlist', 'positions', 'types', 'type_names',
    'child_positions', 'child_types', 'child_type_names'])

def coarse_grain(record, num_neighbors=4, x_scale=1.):
    positions = []
    types = []
    child_positions = []
    child_types = []
    index_groups = np.split(np.arange(len(record.residue_ids)),
                            np.unique(record.residue_ids, True)[1])[1:]
    for group in index_groups:
        group_child_positions = record.positions[group]/x_scale
        group_child_types = record.types[group]
        center_of_mass = np.mean(group_child_positions, axis=0)
        positions.append(center_of_mass)
        types.append(record.residue_types[group[0]])
        child_positions.append(group_child_positions)
        child_types.append(group_child_types)

    positions = np.array(positions, dtype=np.float32)
    types = np.array(types, dtype=np.uint32)
    box = np.array(record.box, dtype=np.float32)/x_scale

    aabb = freud.locality.AABBQuery(box, positions)
    query = aabb.query(positions, dict(num_neighbors=num_neighbors, exclude_ii=True, mode='nearest'))
    nlist = query.toNeighborList()

    return CoarseSystem(
        box, nlist, positions, types, record.residue_type_names,
        child_positions, child_types, record.type_names)

def loop_neighborhood_environments(
        rec, neighborhood_size, seed=13, fraction_range=(0, 2.),
        randomly_rotate=False):

    rand = np.random.default_rng(seed)
    index_i = rec.nlist.query_point_indices
    index_j = rec.nlist.point_indices

    shuffle_indices = np.arange(len(rec.positions))
    fraction_assignments = np.linspace(0, 1, len(rec.positions), endpoint=False)
    rand.shuffle(fraction_assignments)
    filt = np.logical_and(fraction_range[0] <= fraction_assignments,
                          fraction_assignments < fraction_range[1])
    if not np.sum(filt):
        raise ValueError(
            'No particles found for fraction_range: {}'.format(fraction_range))
    shuffle_indices = shuffle_indices[filt]

    while True:
        rand.shuffle(shuffle_indices)

        for i in shuffle_indices:
            bond_start = rec.nlist.find_first_index(i)
            bond_stop = rec.nlist.find_first_index(i + 1)
            bonds = slice(bond_start, bond_stop)
            r0 = rec.positions[index_i[bond_start]]
            rij = (rec.positions[index_j[bonds]] - rec.positions[index_i[bonds]])

            types_j = rec.types[index_j[bonds]]
            types_i = rec.types[index_i[bonds]]

            rchildren = rec.child_positions[i] - r0
            tchildren = rec.child_types[i]

            if randomly_rotate:
                import rowan
                q = rowan.random.rand(1)[None]
                rij = rowan.rotate(q, rij)
                rchildren = rowan.rotate(q, rchildren)

            yield rij, types_i, types_j, rchildren, tchildren

def randomly_loop_iter(xs, seed):
    rand = random.Random(seed)
    xs = list(xs)
    while True:
        rand.shuffle(xs)
        yield from xs

def make_batches(cg_records, batch_size, neighborhood_size,
                 max_atoms, max_types, global_type_remaps, y_scale=1.,
                 fraction_range=(0, 2.), seed=13, randomly_rotate=False):
    rand = random.Random(seed)
    name_iter = randomly_loop_iter(sorted(cg_records), rand.randint(0, 2**32))

    iterators = {}
    for (name, rec) in sorted(cg_records.items()):
        iterators[name] = loop_neighborhood_environments(
            rec, neighborhood_size, seed + 1, fraction_range,
            randomly_rotate=randomly_rotate)

    while True:
        cg_rij = np.zeros((batch_size, neighborhood_size, 3), dtype=np.float32)
        cg_tij = np.zeros((batch_size, neighborhood_size, 2*max_types), dtype=np.float32)
        fg_tchild = np.zeros((batch_size, max_atoms), dtype=np.uint32)
        fg_rchild = np.zeros((batch_size, max_atoms, 3), dtype=np.float32)

        for batch_i in range(batch_size):
            name = next(name_iter)
            (res_type_remap, atom_type_remap) = global_type_remaps[name]
            (rij, types_i, types_j, rchildren, tchildren) = next(iterators[name])

            types_i, types_j = res_type_remap[types_i], res_type_remap[types_j]
            types_i = np.eye(max_types)[types_i]
            types_j = np.eye(max_types)[types_j]

            cg_rij[batch_i, :len(rij)] = rij
            cg_tij[batch_i, :len(rij), :max_types] = types_j + types_i
            cg_tij[batch_i, :len(rij), max_types:] = types_j - types_i
            fg_tchild[batch_i, :len(rchildren)] = atom_type_remap[tchildren]
            fg_rchild[batch_i, :len(rchildren)] = rchildren/y_scale

        yield (cg_rij, cg_tij, fg_tchild), fg_rchild

@flowws.add_stage_arguments
class PDBCoarseGrained(flowws.Stage):
    """Generate data for backmapping coarse-graining of structures from the PDB.

    This module calculates coarse-grained versions of PDB records,
    loaded using `PDBCache`. Generators are produced for model
    training.

    """

    ARGS = [
        Arg('neighborhood_size', '-n', int,
           help='Neighborhood size (number of input amino acid coordinates) to use'),
        Arg('batch_size', '-b', int, 32,
           help='Batch size to use'),
        Arg('seed', '-s', int, 14,
           help='Random seed to use'),
        Arg('validation_fraction', '-v', float, .3,
           help='Fraction of record names to be assigned to validation set'),
        Arg('test_fraction', '-t', float,
           help='Fraction of record names to be assigned to validation set'),
        Arg('x_scale', '-x', float, 64.,
           help='Factor by which to decrease residue length scales'),
        Arg('y_scale', '-y', float, 8.,
           help='Factor by which to decrease atomic length scales'),
        Arg('randomly_rotate', '-r', bool, False,
            help='If True, randomly rotate environments'),
    ]

    def run(self, scope, storage):

        all_records = scope['pdb_records']
        coarse_records = {}
        skipped_records = []
        for (name, rec) in all_records.items():
            coarse = coarse_grain(
                rec, self.arguments['neighborhood_size'], self.arguments['x_scale'])

            if any(np.max(np.bincount(ts)) > 1 for ts in coarse.child_types):
                skipped_records.append((name, 'duplicate child types'))
                continue
            if len(coarse.positions) <= self.arguments['neighborhood_size']:
                skipped_records.append((name, 'too few positions'))
                continue
            coarse_records[name] = coarse

        scope['coarse_records'] = coarse_records
        scope['skipped_records'] = skipped_records
        print('{} final records'.format(len(coarse_records)))
        print('{} skipped records'.format(len(skipped_records)))

        max_atoms = 0
        all_residue_types, all_atom_types = set(), set()
        for rec in coarse_records.values():
            all_residue_types.update(rec.type_names)
            all_atom_types.update(rec.child_type_names)
            max_atoms = max(max_atoms, max(len(v) for v in rec.child_positions))

        all_residue_types = ['NORES'] + list(sorted(all_residue_types))
        residue_type_map = {name: i for (i, name) in enumerate(all_residue_types)}
        all_atom_types = ['NOATM'] + list(sorted(all_atom_types))
        atom_type_map = {name: i for (i, name) in enumerate(all_atom_types)}

        global_type_remaps = {}
        for (name, rec) in coarse_records.items():
            res_type_remap = [residue_type_map[name] for name in rec.type_names]
            res_type_remap = np.array(res_type_remap, dtype=np.uint32)
            atom_type_remap = [atom_type_map[name] for name in rec.child_type_names]
            atom_type_remap = np.array(atom_type_remap, dtype=np.uint32)
            global_type_remaps[name] = (res_type_remap, atom_type_remap)

        print('Max number of atoms in a residue:', max_atoms)

        scaled_mse = ScaledMSE(self.arguments['y_scale'])
        scaled_mae = ScaledMAE(self.arguments['y_scale'])
        y_scale = self.arguments['y_scale']/self.arguments['x_scale']

        ranges, labels = [0], []
        if self.arguments['validation_fraction']:
            ranges.append(self.arguments['validation_fraction'])
            labels.append('validation')

        if 'test_fraction' in self.arguments:
            ranges.append(self.arguments['test_fraction'])
            labels.append('test')

        ranges.append(2.)
        labels.append('train')

        cumulative_ranges = np.cumsum(ranges)
        label_ranges = {name: (start, stop) for (name, start, stop)
                        in zip(labels, cumulative_ranges[:-1], cumulative_ranges[1:])}

        for (name, fraction_range) in label_ranges.items():
            scope['{}_generator'.format(name)] = make_batches(
                coarse_records, self.arguments['batch_size'], self.arguments['neighborhood_size'],
                max_atoms, len(all_residue_types), global_type_remaps, y_scale,
                fraction_range, self.arguments['seed'],
                randomly_rotate=self.arguments['randomly_rotate'])

        if 'validation_generator' not in scope:
            scope['validation_generator'] = scope['train_generator']

        scope['x_scale'] = self.arguments['x_scale']
        scope['y_scale'] = self.arguments['y_scale']
        scope['type_names'] = all_residue_types
        scope['type_name_map'] = residue_type_map
        scope['child_type_names'] = all_atom_types
        scope['child_type_name_map'] = atom_type_map
        scope.setdefault('metrics', []).extend([scaled_mse, scaled_mae])


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/PyriodicDataset.py <==
import collections

import flowws
from flowws import Argument as Arg
import freud
import numpy as np
import pyriodic

def encode_types(source_types, dest_types, N, max_types):
    onehot_src = np.eye(max_types)[source_types]
    onehot_dest = np.eye(max_types)[dest_types]

    minus = onehot_dest - onehot_src
    minus = minus.reshape((-1, N, max_types))
    plus = onehot_dest + onehot_src
    plus = plus.reshape((-1, N, max_types))

    return np.concatenate([minus, plus], axis=-1)

@flowws.add_stage_arguments
class PyriodicDataset(flowws.Stage):
    """Load crystal structures from `pyriodic` for training data.

    This module takes a specified set of structures from the
    `pyriodic` default database, replicates them up to the given size,
    applies Gaussian noise to each structure one or more times, and
    extracts local environments of these structures for training data.

    """

    ARGS = [
        Arg('num_neighbors', '-n', int, 12,
           help='Number of nearest neighbors to use'),
        Arg('structures', '-s', [str],
           help='Name of structures to take'),
        Arg('size', None, int, 512,
           help='Number of particles to replicate structures up to'),
        Arg('noise', None, [float], [1e-2, 5e-2, .1],
           help='Noise standard deviation to apply to structures'),
        Arg('test_fraction', '-t', float, 0,
           help='Fraction of data to hold back as test data'),
        Arg('seed', None, int, 13,
           help='Random seed to use for shuffling training data'),
    ]

    def run(self, scope, storage):
        np.random.seed(self.arguments['seed'])

        xs = []
        ts = []
        ys = []

        name_map = collections.defaultdict(lambda: len(name_map))

        structures = list(self.arguments['structures'])
        max_types = 0
        for name in structures:
            structure = None
            for (structure,) in pyriodic.db.query('select structure from unit_cells where name = ?', (name,)):
                pass
            if structure is None:
                raise ValueError('Structure {} not found'.format(name))
            max_types = max(max_types, len(set(structure.types)))

        for name in structures:
            for (structure,) in pyriodic.db.query('select structure from unit_cells where name = ?', (name,)):
                pass

            if name in name_map:
                continue

            for noise in self.arguments['noise']:
                structure = structure.rescale_shortest_distance(1)
                structure = structure.replicate_upto(self.arguments['size'])
                structure = structure.add_gaussian_noise(noise)

                q = freud.locality.AABBQuery(structure.box, structure.positions)
                qr = q.query(
                    structure.positions, dict(
                        num_neighbors=self.arguments['num_neighbors'], exclude_ii=True))
                nl = qr.toNeighborList()
                rijs = (structure.positions[nl.point_indices] -
                        structure.positions[nl.query_point_indices])
                fbox = freud.box.Box(*structure.box)
                rijs = fbox.wrap(rijs)
                rijs = rijs.reshape(
                    (len(structure), self.arguments['num_neighbors'], 3))

                tijs = encode_types(
                    structure.types[nl.query_point_indices],
                    structure.types[nl.point_indices],
                    self.arguments['num_neighbors'], max_types)

                shuf = np.arange(len(rijs))
                np.random.shuffle(shuf)
                shuf = shuf[:self.arguments['size']]

                xs.append(rijs[shuf])
                ts.append(tijs[shuf])
                ys.append(name_map[name])

        ys = np.repeat(ys, [len(v) for v in xs])
        xs = np.concatenate(xs, axis=0)
        ts = np.concatenate(ts, axis=0)

        shuf = np.arange(len(xs))
        np.random.shuffle(shuf)
        N_test = int(self.arguments['test_fraction']*len(shuf))
        test_split, train_split = shuf[:N_test], shuf[N_test:]
        xs_test = xs[test_split]
        ts_test = ts[test_split]
        ys_test = ys[test_split]
        xs = xs[train_split]
        ts = ts[train_split]
        ys = ys[train_split]

        scope['x_train'] = (xs, ts)
        scope['y_train'] = ys
        scope['x_test'] = (xs_test, ts_test)
        scope['y_test'] = ys_test
        scope['num_classes'] = len(name_map)
        scope['type_map'] = dict(name_map)
        scope['neighborhood_size'] = self.arguments['num_neighbors']


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/RMD17.py <==
import os
import subprocess

import flowws
from flowws import Argument as Arg
import numpy as np

from .MD17 import MD17

@flowws.add_stage_arguments
class RMD17(MD17):
    """Load data from the RMD17 dataset for molecular force regression.

    This module downloads the entire RMD17 dataset. It randomly
    selects molecule snapshots for the specified molecules to produce
    training, testing, and validation sets.

    """

    def _download(self, name):
        fname = 'rmd17_{}.npz'.format(name.split('_')[0])

        if fname not in os.listdir(self.arguments['cache_dir']):
            url = 'https://ndownloader.figshare.com/files/23950376'
            output_name = os.path.join(self.arguments['cache_dir'], 'RMD17.tar.bz2')
            command = ['wget', '-c', '-O', output_name, url]
            subprocess.check_call(command)

            command = ['tar', 'xf', output_name, '-C', self.arguments['cache_dir'], '--strip', '2']
            subprocess.check_call(command)

        return os.path.join(self.arguments['cache_dir'], fname)

    @staticmethod
    def get_encoding(data, max_atoms, type_map, indices=None, energy_conversion=1.,
                     include_energy=False):
        coords = data['coords']
        forces = data['forces']*energy_conversion
        # (Nt, 1)
        energies = data['energies'][..., None]*energy_conversion if include_energy else None
        types = np.zeros(max_atoms, dtype=np.uint32)
        types[:coords.shape[1]] = [type_map[t] for t in data['nuclear_charges']]

        if indices is not None:
            coords = coords[indices]
            forces = forces[indices]

        rs = np.zeros((len(coords), max_atoms, 3))
        rs[:, :coords.shape[1], :] = coords

        Fs = np.zeros((len(coords), max_atoms, 3))
        Fs[:, :coords.shape[1], :] = forces

        types_onehot = np.eye(len(type_map))[types]
        types_onehot = np.tile(types_onehot[np.newaxis, ...], (len(coords), 1, 1))
        return (rs, types_onehot), Fs, energies

    @staticmethod
    def get_trajectory_size_types(data):
        (frames, size, _) = data['coords'].shape
        return (frames, size, data['nuclear_charges'])


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/__init__.py <==
from flowws import try_to_import

from .MD17 import MD17
ModelNet = try_to_import('.ModelNet', 'ModelNet', __name__)
from .PDBCache import PDBCache
PDBCoarseGrained = try_to_import('.PDBCoarseGrained', 'PDBCoarseGrained', __name__)
PyriodicDataset = try_to_import('.PyriodicDataset', 'PyriodicDataset', __name__)
from .RMD17 import RMD17


==> anc/flowws-keras-geometry/flowws_keras_geometry/data/internal.py <==
from tensorflow import keras

class ScaledMSE(keras.metrics.MeanSquaredError):
    """Calculate the mean squared error with a specified scaling factor applied."""
    def __init__(self, scale=1., *args, **kwargs):
        self.scale = scale
        super().__init__(*args, **kwargs)

    def result(self):
        return super().result()*self.scale**2

    def get_config(self):
        result = super().get_config()
        result['scale'] = self.scale
        return result

class ScaledMAE(keras.metrics.MeanAbsoluteError):
    """Calculate the mean absolute error with a specific scaling factor applied."""
    def __init__(self, scale=1., *args, **kwargs):
        self.scale = scale
        super().__init__(*args, **kwargs)

    def result(self):
        return super().result()*self.scale

    def get_config(self):
        result = super().get_config()
        result['scale'] = self.scale
        return result


==> anc/flowws-keras-geometry/flowws_keras_geometry/layers.py <==

from .models.internal import \
    GradientLayer, NeighborhoodReduction, PairwiseVectorDifference, \
    PairwiseVectorDifferenceSum, VectorAttention, Vector2VectorAttention


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/CrystalStructureClassification.py <==
import flowws
from flowws import Argument as Arg
import numpy as np
from tensorflow import keras

from .internal import VectorAttention, NeighborDistanceNormalization

@flowws.add_stage_arguments
class CrystalStructureClassification(flowws.Stage):
    """Build a geometric attention network for the structure identification task.

    This module specifies the architecture of a network to classify
    local environments of crystal structures in a rotation-invariant
    manner.

    """

    ARGS = [
        Arg('rank', None, int, 2,
            help='Degree of correlations (n-vectors) to consider'),
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('merge_fun', '-m', str, 'mean',
            help='Method to merge point representations'),
        Arg('join_fun', '-j', str, 'mean',
            help='Method to join invariant and point representations'),
        Arg('dropout', '-d', float, 0,
            help='Dropout rate to use, if any'),
        Arg('n_blocks', '-b', int, 2,
            help='Number of deep blocks to use'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'relu',
            help='Activation function to use inside the network'),
        Arg('final_activation', None, str, 'relu',
            help='Final activation function to use within the network'),
        Arg('scale_invariant', None, str,
            help='Make model scale-invariant by normalizing point clouds by the given distance (one of "min", "mean")'),
    ]

    def run(self, scope, storage):
        n_dim = self.arguments['n_dim']
        dilation_dim = int(np.round(n_dim*self.arguments['dilation']))

        def make_scorefun():
            layers = [
                keras.layers.Dense(dilation_dim),
                keras.layers.Activation(self.arguments['activation'])
            ]

            if self.arguments.get('dropout', 0):
                layers.append(keras.layers.Dropout(self.arguments['dropout']))

            layers.append(keras.layers.Dense(1))
            return keras.models.Sequential(layers)

        def make_valuefun():
            layers = [
                keras.layers.Dense(dilation_dim),
                keras.layers.LayerNormalization(),
                keras.layers.Activation(self.arguments['activation']),
            ]

            if self.arguments.get('dropout', 0):
                layers.append(keras.layers.Dropout(self.arguments['dropout']))

            layers.append(keras.layers.Dense(n_dim))
            return keras.models.Sequential(layers)

        def make_block(last):
            residual_in = last
            last = VectorAttention(
                make_scorefun(), make_valuefun(), False, rank=self.arguments['rank'],
                join_fun=self.arguments['join_fun'],
                merge_fun=self.arguments['merge_fun'])([x, last])

            if self.arguments['block_nonlinearity']:
                last = make_valuefun()(last)

            if self.arguments['residual']:
                last = last + residual_in

            return last

        if 'x_train' in scope:
            (xs, ts) = scope['x_train']
        elif 'train_generator' in scope:
            sample_batch = next(scope['train_generator'])
            ((xs, ts), ys) = sample_batch
        else:
            raise NotImplementedError()

        x_in = keras.layers.Input(xs[0].shape)
        v_in = keras.layers.Input(ts[0].shape)

        if self.arguments.get('scale_invariant', None):
            x = NeighborDistanceNormalization(mode=self.arguments['scale_invariant'])(x_in)
        else:
            x = x_in

        last = keras.layers.Dense(n_dim)(v_in)
        for _ in range(self.arguments['n_blocks']):
            last = make_block(last)

        (last, ivs, att) = VectorAttention(
            make_scorefun(), make_valuefun(), True, name='final_attention',
            rank=self.arguments['rank'], join_fun=self.arguments['join_fun'],
            merge_fun=self.arguments['merge_fun'])(
            [x, last], return_invariants=True, return_attention=True)
        last = keras.layers.Dense(dilation_dim, name='final_mlp')(last)
        if self.arguments.get('dropout', 0):
            last = keras.layers.Dropout(self.arguments['dropout'])(last)
        last = keras.layers.Activation(self.arguments['final_activation'])(last)
        last = keras.layers.Dense(scope['num_classes'], activation='softmax')(last)

        scope['input_symbol'] = [x_in, v_in]
        scope['output'] = last
        scope['loss'] = 'sparse_categorical_crossentropy'
        scope['attention_model'] = keras.models.Model([x_in, v_in], att)
        scope['invariant_model'] = keras.models.Model([x_in, v_in], ivs)
        scope.setdefault('metrics', []).append('accuracy')


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/GalaMoleculeForceRegression.py <==
from .internal import GradientLayer, \
    NeighborhoodReduction, \
    PairwiseValueNormalization, PairwiseVectorDifference, \
    PairwiseVectorDifferenceSum

import flowws
from flowws import Argument as Arg
from geometric_algebra_attention import keras as gala
import numpy as np
import tensorflow as tf
from tensorflow import keras

LAMBDA_ACTIVATIONS = {
    'leakyswish': lambda x: tf.nn.swish(x) - 1e-2*tf.nn.swish(-x),
    'log1pswish': lambda x: tf.math.log1p(tf.nn.swish(x)),
    'sin': tf.sin,
}

NORMALIZATION_LAYERS = {
    None: lambda _: [],
    'none': lambda _: [],
    'batch': lambda _: [keras.layers.BatchNormalization()],
    'layer': lambda _: [keras.layers.LayerNormalization()],
    'momentum': lambda _: [gala.MomentumNormalization()],
    'momentum_layer': lambda _: [gala.MomentumLayerNormalization()],
}

NORMALIZATION_LAYER_DOC = ' (any of {})'.format(
    ','.join(map(str, NORMALIZATION_LAYERS))
)

@flowws.add_stage_arguments
class GalaMoleculeForceRegression(flowws.Stage):
    """Build a geometric attention network for the molecular force regression task.

    This module specifies the architecture of a network to calculate
    atomic forces given the coordinates and types of atoms in a
    molecule. Conservative forces are computed by calculating the
    gradient of a scalar.

    """

    ARGS = [
        Arg('rank', None, int, 2,
            help='Degree of correlations (n-vectors) to consider'),
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('merge_fun', '-m', str, 'concat',
            help='Method to merge point representations'),
        Arg('join_fun', '-j', str, 'concat',
            help='Method to join invariant and point representations'),
        Arg('dropout', '-d', float, 0,
            help='Dropout rate to use, if any'),
        Arg('mlp_layers', None, int, 1,
            help='Number of hidden layers for score/value MLPs'),
        Arg('n_blocks', '-b', int, 2,
            help='Number of deep blocks to use'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'swish',
            help='Activation function to use inside the network'),
        Arg('final_activation', None, str, 'swish',
            help='Final activation function to use within the network'),
        Arg('score_normalization', None, str, 'layer',
            help=('Normalizations to apply to score (attention) function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('value_normalization', None, str, 'layer',
            help=('Normalizations to apply to value function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('block_normalization', None, str, 'layer',
            help=('Normalizations to apply to the output of each attention block' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('invariant_value_normalization', None, str, 'momentum',
            help=('Normalizations to apply to value function, before MLP layers' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('equivariant_value_normalization', None, str, 'layer',
            help=('Normalizations to apply to equivariant results' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('invariant_mode', None, str, 'single',
           help='Attention invariant_mode to use'),
        Arg('covariant_mode', None, str, 'single',
           help='Multivector2MultivectorAttention covariant_mode to use'),
        Arg('use_multivectors', None, bool, False,
            help='If True, use multivector intermediates for calculations'),
        Arg('include_normalized_products', None, bool, False,
           help='Also include normalized geometric product terms'),
        Arg('normalize_equivariant_values', None, bool, False,
           help='If True, multiply vector values by normalized vectors at each attention step'),
    ]

    def run(self, scope, storage):
        use_weights = scope.get('use_bond_weights', False)
        n_dim = self.arguments['n_dim']
        dilation = self.arguments['dilation']
        block_nonlin = self.arguments['block_nonlinearity']
        residual = self.arguments['residual']
        join_fun = self.arguments['join_fun']
        merge_fun = self.arguments['merge_fun']
        dropout = self.arguments['dropout']
        num_blocks = self.arguments['n_blocks']
        rank = self.arguments['rank']
        activation = self.arguments['activation']
        distance_norm = self.arguments.get('normalize_distances', None)
        invar_mode = self.arguments['invariant_mode']
        covar_mode = self.arguments['covariant_mode']
        DropoutLayer = scope.get('dropout_class', keras.layers.Dropout)

        normalization_getter = lambda key: (
            NORMALIZATION_LAYERS[self.arguments.get(key + '_normalization', None)](rank)
        )

        if self.arguments['use_multivectors']:
            Attention = gala.MultivectorAttention
            AttentionVector = gala.Multivector2MultivectorAttention
            maybe_upcast_vector = gala.Vector2Multivector()
            maybe_downcast_vector = gala.Multivector2Vector()
        else:
            Attention = gala.VectorAttention
            AttentionVector = gala.Vector2VectorAttention
            maybe_upcast_vector = lambda x: x


        if self.arguments['activation'] in LAMBDA_ACTIVATIONS:
            activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['activation']])
        else:
            activation_layer = lambda: keras.layers.Activation(
                self.arguments['activation'])

        if self.arguments['final_activation'] in LAMBDA_ACTIVATIONS:
            final_activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['final_activation']])
        else:
            final_activation_layer = lambda: keras.layers.Activation(
                self.arguments['final_activation'])

        dilation_dim = int(np.round(n_dim*dilation))

        def make_layer_inputs(x, v):
            nonnorm = (x, v, w_in) if use_weights else (x, v)
            if self.arguments['normalize_equivariant_values']:
                xnorm = keras.layers.LayerNormalization()(x)
                norm = (xnorm, v, w_in) if use_weights else (xnorm, v)
                return [nonnorm] + (rank - 1)*[norm]
            else:
                return rank*[nonnorm]

        def make_scorefun():
            layers = [keras.layers.Dense(dilation_dim)]

            layers.extend(normalization_getter('score'))

            layers.append(activation_layer())
            if dropout:
                layers.append(DropoutLayer(dropout))

            layers.append(keras.layers.Dense(1))
            return keras.models.Sequential(layers)

        def make_valuefun(dim, in_network=True):
            layers = []

            if in_network:
                layers.extend(normalization_getter('invariant_value'))

            layers.append(keras.layers.Dense(dilation_dim))
            layers.extend(normalization_getter('value'))

            layers.append(activation_layer())
            if dropout:
                layers.append(DropoutLayer(dropout))

            layers.append(keras.layers.Dense(dim))
            return keras.models.Sequential(layers)

        def make_block(last_x, last):
            residual_in_x = last_x
            residual_in = last
            if self.arguments['use_multivectors']:
                arg = make_layer_inputs(last_x, last)
                last_x = gala.Multivector2MultivectorAttention(
                    make_scorefun(),
                    make_valuefun(n_dim),
                    make_valuefun(1),
                    False,
                    rank=rank,
                    join_fun=join_fun,
                    merge_fun=merge_fun,
                    invariant_mode=invar_mode,
                    covariant_mode=covar_mode,
                    include_normalized_products=self.arguments['include_normalized_products'],
                )(arg)

            arg = make_layer_inputs(last_x, last)
            last = Attention(
                make_scorefun(),
                make_valuefun(n_dim),
                False,
                rank=rank,
                join_fun=join_fun,
                merge_fun=merge_fun,
                invariant_mode=invar_mode,
                covariant_mode=covar_mode,
                include_normalized_products=self.arguments['include_normalized_products'],
            )(arg)

            if block_nonlin:
                last = make_valuefun(n_dim, in_network=False)(last)

            if residual:
                last = last + residual_in

            for layer in normalization_getter('block'):
                last = layer(last)

            if self.arguments['use_multivectors']:
                if residual:
                    last_x = residual_in_x + last_x
                for layer in normalization_getter('equivariant_value'):
                    last_x = layer(last_x)

            return last_x, last

        x_in = keras.layers.Input((scope['neighborhood_size'], 3))
        v_in = keras.layers.Input((scope['neighborhood_size'], scope['num_types']))
        w_in = None
        inputs = [x_in, v_in]
        if use_weights:
            w_in = keras.layers.Input((None,), name='wij')
            inputs = [x_in, v_in, w_in]

        delta_x = PairwiseVectorDifference()(x_in)
        delta_v = PairwiseVectorDifferenceSum()(v_in)

        last_x = maybe_upcast_vector(delta_x)
        last = keras.layers.Dense(n_dim)(delta_v)
        for _ in range(num_blocks):
            last_x, last = make_block(last_x, last)

        arg = make_layer_inputs(last_x, last)
        (last, ivs, att) = Attention(
            make_scorefun(),
            make_valuefun(n_dim),
            True,
            name='final_attention',
            rank=rank,
            join_fun=join_fun,
            merge_fun=merge_fun,
            invariant_mode=invar_mode,
            covariant_mode=covar_mode,
        )(arg, return_invariants=True, return_attention=True)

        last = keras.layers.Dense(dilation_dim, name='final_mlp')(last)
        last = final_activation_layer()(last)
        last = NeighborhoodReduction()(last)
        last = keras.layers.Dense(1, name='energy_projection', use_bias=False)(last)
        last = GradientLayer()((last, x_in))

        scope['input_symbol'] = [x_in, v_in]
        scope['output'] = last
        scope['loss'] = 'mse'
        scope['attention_model'] = keras.models.Model([x_in, v_in], att)
        scope['invariant_model'] = keras.models.Model([x_in, v_in], ivs)


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/GalaPDBInverseCoarseGrain.py <==
import flowws
from flowws import Argument as Arg
from geometric_algebra_attention import keras as gala
import numpy as np
import tensorflow as tf
from tensorflow import keras

LAMBDA_ACTIVATIONS = {
    'leakyswish': lambda x: tf.nn.swish(x) - 1e-2*tf.nn.swish(-x),
    'log1pswish': lambda x: tf.math.log1p(tf.nn.swish(x)),
    'sin': tf.sin,
}

NORMALIZATION_LAYERS = {
    None: lambda _: [],
    'none': lambda _: [],
    'batch': lambda _: [keras.layers.BatchNormalization()],
    'layer': lambda _: [keras.layers.LayerNormalization()],
    'momentum': lambda _: [gala.MomentumNormalization()],
    'momentum_layer': lambda _: [gala.MomentumLayerNormalization()],
}

NORMALIZATION_LAYER_DOC = ' (any of {})'.format(
    ','.join(map(str, NORMALIZATION_LAYERS))
)

@flowws.add_stage_arguments
class GalaPDBInverseCoarseGrain(flowws.Stage):
    """Build a geometric attention network for the coarse-grain backmapping task.


    """

    ARGS = [
        Arg('rank', None, int, 2,
            help='Degree of correlations (n-vectors) to consider'),
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('merge_fun', '-m', str, 'concat',
            help='Method to merge point representations'),
        Arg('join_fun', '-j', str, 'concat',
            help='Method to join invariant and point representations'),
        Arg('dropout', '-d', float, 0,
            help='Dropout rate to use, if any'),
        Arg('mlp_layers', None, int, 1,
            help='Number of hidden layers for score/value MLPs'),
        Arg('n_coarse_blocks', '-b', int, 2,
            help='Number of deep blocks to use for coarse-grain '),
        Arg('n_fine_blocks', '-v', int, 2,
            help='Number of deep vector blocks to use'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'relu',
            help='Activation function to use inside the network'),
        Arg('final_activation', None, str, 'relu',
            help='Final activation function to use within the network'),
        Arg('score_normalization', None, str, 'layer',
            help=('Normalizations to apply to score (attention) function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('value_normalization', None, str, 'layer',
            help=('Normalizations to apply to value function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('block_normalization', None, str, 'layer',
            help=('Normalizations to apply to the output of each attention block' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('invariant_value_normalization', None, str, 'momentum',
            help=('Normalizations to apply to value function, before MLP layers' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('equivariant_value_normalization', None, str, 'momentum_layer',
            help=('Normalizations to apply to equivariant results' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('invariant_mode', None, str, 'full',
           help='Attention invariant_mode to use'),
        Arg('covariant_mode', None, str, 'full',
           help='Multivector2MultivectorAttention covariant_mode to use'),
        Arg('use_multivectors', None, bool, False,
            help='If True, use multivector intermediates for calculations'),
        Arg('include_normalized_products', None, bool, False,
           help='Include normalized geometric products in calculations'),
        Arg('convex_covariants', None, bool, False,
            help='Use convex combinations of input points if True'),
        Arg('normalize_equivariant_values', None, bool, False,
           help='If True, multiply vector values by normalized vectors at each attention step'),
    ]

    def run(self, scope, storage):
        use_weights = scope.get('use_bond_weights', False)
        n_dim = self.arguments['n_dim']
        dilation = self.arguments['dilation']
        block_nonlin = self.arguments['block_nonlinearity']
        residual = self.arguments['residual']
        join_fun = self.arguments['join_fun']
        merge_fun = self.arguments['merge_fun']
        dropout = self.arguments['dropout']
        num_blocks = self.arguments['n_coarse_blocks']
        num_vector_blocks = self.arguments['n_fine_blocks']
        rank = self.arguments['rank']
        activation = self.arguments['activation']
        distance_norm = self.arguments.get('normalize_distances', None)
        invar_mode = self.arguments['invariant_mode']
        covar_mode = self.arguments['covariant_mode']
        DropoutLayer = scope.get('dropout_class', keras.layers.Dropout)

        normalization_getter = lambda key: (
            NORMALIZATION_LAYERS[self.arguments.get(key + '_normalization', None)](rank)
        )

        if self.arguments['use_multivectors']:
            Attention = gala.MultivectorAttention
            AttentionVector = gala.Multivector2MultivectorAttention
            AttentionLabeled = gala.LabeledMultivectorAttention
            maybe_upcast_vector = gala.Vector2Multivector()
            maybe_downcast_vector = gala.Multivector2Vector()
        else:
            Attention = gala.VectorAttention
            AttentionVector = gala.Vector2VectorAttention
            AttentionLabeled = gala.LabeledVectorAttention
            maybe_upcast_vector = lambda x: x
            maybe_downcast_vector = lambda x: x

        if self.arguments['activation'] in LAMBDA_ACTIVATIONS:
            activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['activation']])
        else:
            activation_layer = lambda: keras.layers.Activation(
                self.arguments['activation'])

        if self.arguments['final_activation'] in LAMBDA_ACTIVATIONS:
            final_activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['final_activation']])
        else:
            final_activation_layer = lambda: keras.layers.Activation(
                self.arguments['final_activation'])

        dilation_dim = int(np.round(n_dim*dilation))

        def make_layer_inputs(x, v):
            nonnorm = (x, v, w_in) if use_weights else (x, v)
            if self.arguments['normalize_equivariant_values']:
                xnorm = keras.layers.LayerNormalization()(x)
                norm = (xnorm, v, w_in) if use_weights else (xnorm, v)
                return [nonnorm] + (rank - 1)*[norm]
            else:
                return rank*[nonnorm]

        def make_scorefun():
            layers = [keras.layers.Dense(dilation_dim)]

            layers.extend(normalization_getter('score'))

            layers.append(activation_layer())
            if dropout:
                layers.append(DropoutLayer(dropout))

            layers.append(keras.layers.Dense(1))
            return keras.models.Sequential(layers)

        def make_valuefun(dim, in_network=True):
            layers = []

            if in_network:
                layers.extend(normalization_getter('invariant_value'))

            layers.append(keras.layers.Dense(dilation_dim))
            layers.extend(normalization_getter('value'))

            layers.append(activation_layer())
            if dropout:
                layers.append(DropoutLayer(dropout))

            layers.append(keras.layers.Dense(dim))
            return keras.models.Sequential(layers)

        def make_block(last_x, last):
            residual_in_x = last_x
            residual_in = last
            if self.arguments['use_multivectors']:
                arg = make_layer_inputs(last_x, last)
                last_x = gala.Multivector2MultivectorAttention(
                    make_scorefun(),
                    make_valuefun(n_dim),
                    make_valuefun(1),
                    False,
                    rank=rank,
                    join_fun=join_fun,
                    merge_fun=merge_fun,
                    invariant_mode=invar_mode,
                    covariant_mode=covar_mode,
                    include_normalized_products=self.arguments['include_normalized_products'],
                    convex_covariants=self.arguments['convex_covariants'],
                )(arg)

            arg = make_layer_inputs(last_x, last)
            last = Attention(
                make_scorefun(),
                make_valuefun(n_dim),
                False,
                rank=rank,
                join_fun=join_fun,
                merge_fun=merge_fun,
                invariant_mode=invar_mode,
                covariant_mode=covar_mode,
                include_normalized_products=self.arguments['include_normalized_products'],
            )(arg)

            if block_nonlin:
                last = make_valuefun(n_dim, in_network=False)(last)

            if residual:
                last = last + residual_in

            for layer in normalization_getter('block'):
                last = layer(last)

            if self.arguments['use_multivectors']:
                if residual:
                    last_x = residual_in_x + last_x
                for layer in normalization_getter('equivariant_value'):
                    last_x = layer(last_x)

            return last_x, last

        def make_vector_block(last_x, last):
            residual_in_x = last_x
            residual_in = last
            arg = [last_x, last]
            last_x = AttentionVector(
                make_scorefun(),
                make_valuefun(n_dim),
                make_valuefun(1),
                False,
                rank=rank,
                join_fun=join_fun,
                merge_fun=merge_fun,
                invariant_mode=invar_mode,
                covariant_mode=covar_mode,
                include_normalized_products=self.arguments['include_normalized_products'],
                convex_covariants=self.arguments['convex_covariants'],
            )(arg)

            arg = [last_x, last]
            last = Attention(
                make_scorefun(),
                make_valuefun(n_dim),
                False,
                rank=rank,
                join_fun=join_fun,
                merge_fun=merge_fun,
                invariant_mode=invar_mode,
                covariant_mode=covar_mode,
                include_normalized_products=self.arguments['include_normalized_products'],
            )(arg)

            if block_nonlin:
                last = make_valuefun(n_dim, in_network=False)(last)

            if residual:
                last = last + residual_in

            for layer in normalization_getter('block'):
                last = layer(last)

            if self.arguments['use_multivectors']:
                if residual:
                    last_x = residual_in_x + last_x
                for layer in normalization_getter('equivariant_value'):
                    last_x = layer(last_x)

            return last_x, last

        x_in = keras.layers.Input((None, 3), name='coarse_rij')
        v_in = keras.layers.Input((None, 2*len(scope['type_names'])), name='coarse_tij')
        label_in = keras.layers.Input((None,), dtype=tf.int32, name='fine_label')
        w_in = None
        inputs = [x_in, v_in, label_in]
        if use_weights:
            w_in = keras.layers.Input((None,), name='wij')
            inputs = [x_in, v_in, w_in, label_in]

        last_x = maybe_upcast_vector(x_in)
        last = keras.layers.Dense(n_dim)(v_in)
        for _ in range(num_blocks):
            last_x, last = make_block(last_x, last)

        atom_embedding = keras.layers.Embedding(
            len(scope['child_type_names']), n_dim, mask_zero=True)(label_in)

        arg = make_layer_inputs(last_x, last)
        arg = [atom_embedding, arg]
        last_x = AttentionLabeled(
            make_scorefun(),
            make_valuefun(n_dim),
            make_valuefun(1),
            True,
            rank=rank,
            join_fun=join_fun,
            merge_fun=merge_fun,
            invariant_mode=invar_mode,
            covariant_mode=covar_mode,
            include_normalized_products=self.arguments['include_normalized_products'],
            convex_covariants=self.arguments['convex_covariants'],
        )(arg)

        last = keras.layers.MultiHeadAttention(8, n_dim)(atom_embedding, last)
        for _ in range(num_vector_blocks):
            pass
            last_x, last = make_vector_block(last_x, last)

        last_x = maybe_downcast_vector(last_x)

        scope['input_symbol'] = inputs
        scope['output'] = last_x
        scope['loss'] = 'mse'


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/MoleculeForceRegression.py <==
from .internal import GradientLayer, MomentumNormalization, \
    NeighborhoodReduction, \
    PairwiseValueNormalization, PairwiseVectorDifference, \
    PairwiseVectorDifferenceSum, VectorAttention

import flowws
from flowws import Argument as Arg
import numpy as np
import tensorflow as tf
from tensorflow import keras

LAMBDA_ACTIVATIONS = {
    'log1pswish': lambda x: tf.math.log1p(tf.nn.swish(x)),
    'sin': tf.sin,
}

NORMALIZATION_LAYERS = {
    'layer': lambda _: keras.layers.LayerNormalization(),
    'layer_all': lambda rank: keras.layers.LayerNormalization(axis=[-i - 1 for i in range(rank + 1)]),
    'momentum': lambda _: MomentumNormalization(),
    'pairwise': lambda _: PairwiseValueNormalization(),
}

NORMALIZATION_LAYER_DOC = ' (any of {})'.format(','.join(NORMALIZATION_LAYERS))

@flowws.add_stage_arguments
class MoleculeForceRegression(flowws.Stage):
    """Build a geometric attention network for the molecular force regression task.

    This module specifies the architecture of a network to calculate
    atomic forces given the coordinates and types of atoms in a
    molecule. Conservative forces are computed by calculating the
    gradient of a scalar.

    """

    ARGS = [
        Arg('rank', None, int, 2,
            help='Degree of correlations (n-vectors) to consider'),
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('merge_fun', '-m', str, 'concat',
            help='Method to merge point representations'),
        Arg('join_fun', '-j', str, 'concat',
            help='Method to join invariant and point representations'),
        Arg('dropout', '-d', float, 0,
            help='Dropout rate to use, if any'),
        Arg('mlp_layers', None, int, 1,
            help='Number of hidden layers for score/value MLPs'),
        Arg('n_blocks', '-b', int, 2,
            help='Number of deep blocks to use'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'swish',
            help='Activation function to use inside the network'),
        Arg('final_activation', None, str, 'swish',
            help='Final activation function to use within the network'),
        Arg('score_normalization', None, [str], [],
            help=('Normalizations to apply to score (attention) function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('value_normalization', None, [str], [],
            help=('Normalizations to apply to value function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('invar_normalization', None, [str], [],
            help=('Normalizations to apply to invariants in value function' +
                  NORMALIZATION_LAYER_DOC)),
        Arg('normalize_distances', None, str,
            help='Method to use to normalize pairwise distances'),
        Arg('predict_energy', None, bool, False,
            help='If True, predict energies instead of forces'),
        Arg('energy_bias', None, bool, False,
            help='If True, learn a bias term for energy prediction'),
    ]

    def run(self, scope, storage):
        rank = self.arguments['rank']

        if self.arguments['activation'] in LAMBDA_ACTIVATIONS:
            activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['activation']])
        else:
            activation_layer = lambda: keras.layers.Activation(
                self.arguments['activation'])

        if self.arguments['final_activation'] in LAMBDA_ACTIVATIONS:
            final_activation_layer = lambda: keras.layers.Lambda(
                LAMBDA_ACTIVATIONS[self.arguments['final_activation']])
        else:
            final_activation_layer = lambda: keras.layers.Activation(
                self.arguments['final_activation'])

        n_dim = self.arguments['n_dim']
        dilation_dim = int(np.round(n_dim*self.arguments['dilation']))

        def make_scorefun():
            layers = []

            for _ in range(self.arguments['mlp_layers']):
                layers.append(keras.layers.Dense(dilation_dim))

                for name in self.arguments['score_normalization']:
                    layers.append(NORMALIZATION_LAYERS[name](rank))

                layers.append(activation_layer())

                if self.arguments.get('dropout', 0):
                    layers.append(keras.layers.Dropout(self.arguments['dropout']))

            layers.append(keras.layers.Dense(1))
            return keras.models.Sequential(layers)

        def make_valuefun(uses_invars=False):
            layers = []

            if uses_invars:
                for name in self.arguments['invar_normalization']:
                    layers.append(NORMALIZATION_LAYERS[name](rank))

            for _ in range(self.arguments['mlp_layers']):
                layers.append(keras.layers.Dense(dilation_dim))

                for name in self.arguments['value_normalization']:
                    layers.append(NORMALIZATION_LAYERS[name](rank))

                layers.append(activation_layer())

                if self.arguments.get('dropout', 0):
                    layers.append(keras.layers.Dropout(self.arguments['dropout']))

            layers.append(keras.layers.Dense(n_dim))
            return keras.models.Sequential(layers)

        def make_block(last):
            residual_in = last
            last = VectorAttention(
                make_scorefun(), make_valuefun(True), False, rank=rank,
                join_fun=self.arguments['join_fun'],
                merge_fun=self.arguments['merge_fun'])([delta_x, last])

            if self.arguments['block_nonlinearity']:
                last = make_valuefun()(last)

            if self.arguments['residual']:
                last = last + residual_in

            return last

        x_in = keras.layers.Input((scope['neighborhood_size'], 3))
        v_in = keras.layers.Input((scope['neighborhood_size'], scope['num_types']))

        delta_x = PairwiseVectorDifference()(x_in)
        delta_v = PairwiseVectorDifferenceSum()(v_in)

        if 'normalize_distances' in self.arguments:
            mode = self.arguments['normalize_distances']

            if mode == 'momentum':
                delta_x = MomentumNormalization()(delta_x)
            else:
                raise NotImplementedError(mode)

        last = keras.layers.Dense(n_dim)(delta_v)
        for _ in range(self.arguments['n_blocks']):
            last = make_block(last)

        (last, ivs, att) = VectorAttention(
            make_scorefun(), make_valuefun(True), True, name='final_attention',
            rank=rank,
            join_fun=self.arguments['join_fun'],
            merge_fun=self.arguments['merge_fun'])(
            [delta_x, last], return_invariants=True, return_attention=True)

        last = keras.layers.Dense(dilation_dim, name='final_mlp')(last)
        last = final_activation_layer()(last)
        last = NeighborhoodReduction()(last)
        use_bias = self.arguments.get('energy_bias', False)
        last = keras.layers.Dense(1, name='energy_projection', use_bias=use_bias)(last)
        energy_prediction = last
        if not self.arguments['predict_energy']:
            last = GradientLayer()((last, x_in))

        if scope.get('energy_labels', False):
            last = (last[0], energy_prediction)
            kwargs = scope.setdefault('compile_kwargs', {})
            kwargs['loss_weights'] = (1 - 1e-3, 1e-3)

        scope['input_symbol'] = [x_in, v_in]
        scope['output'] = last
        scope['loss'] = 'mse'
        scope['attention_model'] = keras.models.Model([x_in, v_in], att)
        scope['invariant_model'] = keras.models.Model([x_in, v_in], ivs)


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/PDBInverseCoarseGrain.py <==

import flowws
from flowws import Argument as Arg
import tensorflow as tf
from tensorflow import keras

from .internal import HUGE_FLOAT, PairwiseVectorDifference, \
    PairwiseVectorDifferenceSum, VectorAttention, Vector2VectorAttention

class CoarseGrainAttention(Vector2VectorAttention):
    def build(self, input_shape):
        v_shape = input_shape[1]
        result = super().build(input_shape[:-1])

        if self.join_fun == 'concat':
            # always joining neighborhood values and invariant values
            stdev = tf.sqrt(2./3/v_shape[-1])
            self.join_kernels.append(self.add_weight(
                name='join_kernel_{}'.format(3), shape=(v_shape[-1], v_shape[-1]),
                initializer=keras.initializers.RandomNormal(stddev=stdev)
            ))
        return result

    def compute_mask(self, inputs, mask=None):
        if mask is None:
            return
        (r_mask, v_mask, cv_mask) = mask
        return cv_mask

    def _expand_products(self, positions, values):
        (bcast, invars, covars, vs) = super()._expand_products(positions, values)
        new_bcast = []
        for idx in bcast:
            idx = list(idx)
            idx.insert(-1 - self.rank, None)
            new_bcast.append(idx)

        invars = tf.expand_dims(invars, -2 - self.rank)
        covars = tf.expand_dims(covars, -2 - self.rank)
        new_vs = [tf.expand_dims(v, -2 - self.rank) for v in vs]
        return new_bcast, invars, covars, new_vs

    def _intermediates(self, inputs, mask=None):
        (positions, values, child_values) = inputs
        (broadcast_indices, invariants, covariants, expanded_values) = \
            self._expand_products(positions, values)
        neighborhood_values = self.merge_fun_(*expanded_values)
        invar_values = self.value_net(invariants)

        swap_i = -self.rank - 1
        swap_j = swap_i - 1
        child_expand_indices = list(broadcast_indices[-1])
        child_expand_indices[swap_i], child_expand_indices[swap_j] = \
            child_expand_indices[swap_j], child_expand_indices[swap_i]
        child_values = child_values[child_expand_indices]

        joined_values = self.join_fun_(child_values, invar_values, neighborhood_values)

        scales = self.scale_net(joined_values)
        scores = self.score_net(joined_values)
        old_shape = tf.shape(scores)

        if mask is not None:
            (position_mask, value_mask, child_value_mask) = mask
            if position_mask is not None:
                position_mask = tf.expand_dims(position_mask, -1)
                position_mask = tf.reduce_all([position_mask[idx] for idx in broadcast_indices[:-1]], axis=0)
            else:
                position_mask = True
            if value_mask is not None:
                value_mask = tf.expand_dims(value_mask, -1)
                value_mask = tf.reduce_all([value_mask[idx] for idx in broadcast_indices[:-1]], axis=0)
            else:
                value_mask = True
            product_mask = tf.logical_and(position_mask, value_mask)
            scores = tf.where(product_mask, scores, -HUGE_FLOAT)

        if self.reduce:
            dims = -(self.rank + 1)
            reduce_axes = tuple(-i - 2 for i in range(self.rank))
        else:
            dims = -self.rank
            reduce_axes = tuple(-i - 2 for i in range(self.rank - 1))

        shape = tf.concat([old_shape[:dims], tf.math.reduce_prod(old_shape[dims:], keepdims=True)], -1)
        scores = tf.reshape(scores, shape)
        attention = tf.reshape(tf.nn.softmax(scores), old_shape)
        output = tf.reduce_sum(attention*covariants*scales, reduce_axes)

        return dict(attention=attention, output=output, invariants=invariants)

@flowws.add_stage_arguments
class PDBInverseCoarseGrain(flowws.Stage):
    """Build a geometric attention network for a coarse-grain backmapping task.

    This module specifies the architecture of a network to produce
    atomic coordinates from a set of coarse-grained beads.

    """

    ARGS = [
        Arg('rank', None, int, 2,
            help='Degree of correlations (n-vectors) to consider'),
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('merge_fun', '-m', str, 'concat',
            help='Method to merge point representations'),
        Arg('join_fun', '-j', str, 'concat',
            help='Method to join invariant and point representations'),
        Arg('n_blocks_coarse', None, int, 2,
            help='Number of deep blocks to use in the coarse-grain space'),
        Arg('n_blocks_fine', None, int, 2,
            help='Number of deep blocks to use in the coarse-grain space'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'relu',
            help='Activation function to use inside the network'),
        Arg('attention_vector_inputs', None, bool, False,
            help='Use input vectors for vector-vector attention'),
        Arg('attention_learn_projection', None, bool, False,
            help='Use learned projection weights for vector-vector attention'),
    ]

    def run(self, scope, storage):
        rank = self.arguments['rank']
        n_dim = self.arguments['n_dim']
        merge_fun = self.arguments['merge_fun']
        join_fun = self.arguments['join_fun']

        train_data = scope['train_generator']
        sample_batch = next(train_data)

        x_in = keras.layers.Input(sample_batch[0][0].shape[1:], name='rij')
        v_in = keras.layers.Input(sample_batch[0][1].shape[1:], name='tij')
        cv_in = keras.layers.Input(sample_batch[0][2].shape[1:], name='child_t')

        cv_emb = keras.layers.Embedding(len(scope['child_type_names']), n_dim, mask_zero=True)(cv_in)

        dilation_dim = round(n_dim*self.arguments['dilation'])

        def make_scorefun():
            layers = [keras.layers.Dense(dilation_dim)]

            layers.append(keras.layers.Activation(self.arguments['activation']))

            layers.append(keras.layers.Dense(1))
            return keras.models.Sequential(layers)

        def make_valuefun(dim):
            layers = [keras.layers.Dense(dilation_dim)]
            layers.append(keras.layers.LayerNormalization())

            layers.append(keras.layers.Activation(self.arguments['activation']))

            layers.append(keras.layers.Dense(dim))
            return keras.models.Sequential(layers)

        def make_block(last):
            residual_in = last
            last = VectorAttention(
                make_scorefun(), make_valuefun(n_dim), False, rank=rank,
                join_fun=join_fun,
                merge_fun=merge_fun)([x_in, last])

            if self.arguments['block_nonlinearity']:
                last = make_valuefun(n_dim)(last)

            if self.arguments['residual']:
                last = last + residual_in

            return last

        def make_vector_block(vec):
            residual_in = vec

            vec = PairwiseVectorDifference()(vec)
            (vec, ivs, att) = Vector2VectorAttention(
                make_scorefun(), make_valuefun(n_dim), make_valuefun(1), True, rank=rank,
                join_fun=join_fun, merge_fun=merge_fun,
                use_input_vectors=self.arguments['attention_vector_inputs'],
                learn_vector_projection=self.arguments['attention_learn_projection'])(
                    [vec, delta_v], return_invariants=True, return_attention=True)

            if self.arguments['residual']:
                vec = residual_in + vec

            return vec

        last = keras.layers.Dense(n_dim)(v_in)
        for _ in range(self.arguments['n_blocks_coarse']):
            last = make_block(last)

        (vec, ivs, att) = CoarseGrainAttention(
            make_scorefun(), make_valuefun(n_dim), make_valuefun(1), True, name='final_attention',
            rank=1,
            join_fun=join_fun,
            merge_fun=merge_fun)(
            [x_in, last, cv_emb], return_invariants=True, return_attention=True)

        delta_v = PairwiseVectorDifferenceSum()(cv_emb)
        delta_v = keras.layers.Dense(n_dim)(delta_v)

        for _ in range(self.arguments['n_blocks_fine']):
            vec = make_vector_block(vec)

        scope['input_symbol'] = [x_in, v_in, cv_in]
        scope['output'] = vec
        scope['loss'] = 'mse'
        scope['attention_model'] = keras.models.Model([x_in, v_in, cv_in], att)
        scope['invariant_model'] = keras.models.Model([x_in, v_in, cv_in], ivs)


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/PDBInverseCoarseGrainTransformer.py <==

import flowws
from flowws import Argument as Arg
import numpy as np
from tensorflow import keras

def convert_generator(gen):
    for (r, v, cv), y in gen:
        rv = np.concatenate([r, v], axis=-1)
        yield (rv, cv), y

@flowws.add_stage_arguments
class PDBInverseCoarseGrainTransformer(flowws.Stage):
    """Build a transformer-based (naive, non rotation-equivariant) neural network for a coarse-grain backmapping task.

    This module specifies the architecture of a network to produce
    atomic coordinates from a set of coarse-grained beads.

    """

    ARGS = [
        Arg('n_dim', '-n', int, 32,
            help='Working dimensionality of point representations'),
        Arg('dilation', None, float, 2,
            help='Working dimension dilation factor for MLP components'),
        Arg('n_blocks_coarse', None, int, 2,
            help='Number of deep blocks to use in the coarse-grain space'),
        Arg('n_blocks_fine', None, int, 2,
            help='Number of deep blocks to use in the coarse-grain space'),
        Arg('block_nonlinearity', None, bool, True,
            help='If True, add a nonlinearity to the end of each block'),
        Arg('residual', '-r', bool, True,
            help='If True, use residual connections within blocks'),
        Arg('activation', '-a', str, 'swish',
            help='Activation function to use inside the network'),
    ]

    def run(self, scope, storage):
        n_dim = self.arguments['n_dim']

        for name in ['train', 'validation', 'test']:
            key = '{}_generator'.format(name)
            if key in scope:
                scope[key] = convert_generator(scope[key])

        train_data = scope['train_generator']
        sample_batch = next(train_data)

        rv_in = keras.layers.Input(sample_batch[0][0].shape[1:], name='rv')
        cv_in = keras.layers.Input(sample_batch[0][1].shape[1:], name='child_t')

        cv_emb = keras.layers.Embedding(len(scope['child_type_names']), n_dim, mask_zero=True)(cv_in)

        dilation_dim = round(n_dim*self.arguments['dilation'])

        def make_block(right, last=None, residual=False):
            if last is None:
                last = right

            residual_in = last
            last = keras.layers.Attention()([right, last, last])

            if self.arguments['block_nonlinearity']:
                last = keras.layers.Dense(dilation_dim)(last)
                last = keras.layers.Activation(self.arguments['activation'])(last)
                last = keras.layers.Dense(n_dim)(last)

            if residual:
                last = last + residual_in

            return last

        last = keras.layers.Dense(n_dim)(rv_in)
        for _ in range(self.arguments['n_blocks_coarse']):
            last = make_block(last, residual=self.arguments['residual'])

        last = make_block(cv_emb, last, False)

        for _ in range(self.arguments['n_blocks_fine']):
            last = make_block(last, residual=self.arguments['residual'])

        last = keras.layers.Dense(dilation_dim)(last)
        last = keras.layers.Activation(self.arguments['activation'])(last)
        vec = keras.layers.Dense(3)(last)

        scope['input_symbol'] = [rv_in, cv_in]
        scope['output'] = vec
        scope['loss'] = 'mse'


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/__init__.py <==
from flowws import try_to_import

from .CrystalStructureClassification import CrystalStructureClassification
GalaMoleculeForceRegression = try_to_import(
    '.GalaMoleculeForceRegression', 'GalaMoleculeForceRegression', __name__)
GalaPDBInverseCoarseGrain = try_to_import(
    '.GalaPDBInverseCoarseGrain', 'GalaPDBInverseCoarseGrain', __name__)
from .MoleculeForceRegression import MoleculeForceRegression
from .PDBInverseCoarseGrain import PDBInverseCoarseGrain
from .PDBInverseCoarseGrainTransformer import PDBInverseCoarseGrainTransformer


==> anc/flowws-keras-geometry/flowws_keras_geometry/models/internal.py <==
import collections
import itertools

import tensorflow as tf
from tensorflow import keras

HUGE_FLOAT = 1e9

@tf.custom_gradient
def custom_norm(x):
    """Calculate the norm of a set of vector-like quantities, with some
    numeric stabilization applied to the gradient."""
    y = tf.linalg.norm(x, axis=-1, keepdims=True)

    def grad(dy):
        return dy * (x / (y + 1e-19))

    return y, grad

def bivec_dual(b):
    """scalar + bivector -> vector + trivector

    Calculates the dual of an input value, expressed as (scalar,
    bivector) with basis (1, e12, e13, e23).

    """
    swizzle = tf.constant([
        [0, 0, 0, -1],
        [0, 0, 1, 0],
        [0, -1, 0, 0],
        [1, 0, 0, 0]
    ], dtype=b.dtype)
    return tf.tensordot(b, swizzle, 1)

def vecvec(a, b):
    """vector*vector -> scalar + bivector

    Calculates the product of two vector inputs with basis (e1, e2,
    e3). Produces a (scalar, bivector) output with basis (1, e12, e13,
    e23).

    """
    products = a[..., tf.newaxis]*b[..., tf.newaxis, :]
    old_shape = tf.shape(products)
    new_shape = tf.concat([old_shape[:-2], [9]], -1)
    products = tf.reshape(products, new_shape)
    # 0 1 2
    # 3 4 5
    # 6 7 8
    swizzle = tf.constant([
        [1, 0, 0, 0],
        [0, 1, 0, 0],
        [0, 0, 1, 0],
        [0, -1, 0, 0],
        [1, 0, 0, 0],
        [0, 0, 0, 1],
        [0, 0, -1, 0],
        [0, 0, 0, -1],
        [1, 0, 0, 0],
    ], dtype=products.dtype)
    return tf.tensordot(products, swizzle, 1)

def vecvec_invariants(p):
    """Calculates rotation-invariant attributes of a (scalar, bivector) quantity.

    Returns a 2D output: the scalar and norm of the bivector.

    """
    result = [p[..., :1], custom_norm(p[..., 1:4])]
    return tf.concat(result, axis=-1)

def vecvec_covariants(p):
    """Calculates rotation-covariant attributes of a (scalar, bivector) quantity.

    Converts the bivector to a vector by taking the dual.

    """
    dual = bivec_dual(p)
    return dual[..., :3]

def bivecvec(p, c):
    """(scalar + bivector)*vector -> vector + trivector

    Calculates the product of a (scalar + bivector) and a vector. The
    two inputs are expressed in terms of the basis (1, e12, e13, e23)
    and (e1, e2, e3); the output is expressed in terms of the basis
    (e1, e2, e3, e123).

    """
    products = p[..., tf.newaxis]*c[..., tf.newaxis, :]
    old_shape = tf.shape(products)
    new_shape = tf.concat([old_shape[:-2], [12]], -1)
    products = tf.reshape(products, new_shape)
    # 0 1 2
    # 3 4 5
    # 6 7 8
    # 9 10 11
    swizzle = tf.constant([
        [1, 0, 0, 0],
        [0, 1, 0, 0],
        [0, 0, 1, 0],
        [0, -1, 0, 0],
        [1, 0, 0, 0],
        [0, 0, 0, 1],
        [0, 0, -1, 0],
        [0, 0, 0, -1],
        [1, 0, 0, 0],
        [0, 0, 0, 1],
        [0, 0, -1, 0],
        [0, 1, 0, 0],
    ], dtype=products.dtype)
    return tf.tensordot(products, swizzle, 1)

def bivecvec_invariants(q):
    """Calculates rotation-invariant attributes of a (vector, trivector) quantity.

    Returns a 2D output: the norm of the vector and the trivector.

    """
    result = [custom_norm(q[..., :3]), q[..., 3:4]]
    return tf.concat(result, axis=-1)

def bivecvec_covariants(q):
    """Calculates rotation-covariant attributes of a (vector, trivector) quantity.

    Returns the vector.

    """
    return q[..., :3]

def trivecvec(q, d):
    """(vector + trivector)*vector -> scalar + bivector

    Calculates the product of a (vector + trivector) and a vector. The
    two inputs are expressed in terms of the basis (e1, e2, e3, e123)
    and (e1, e2, e3); the output is expressed in terms of the basis
    (1, e12, e13, e23).

    """
    products = q[..., tf.newaxis]*d[..., tf.newaxis, :]
    old_shape = tf.shape(products)
    new_shape = tf.concat([old_shape[:-2], [12]], -1)
    products = tf.reshape(products, new_shape)
    # 0 1 2
    # 3 4 5
    # 6 7 8
    # 9 10 11
    swizzle = tf.constant([
        [1, 0, 0, 0],
        [0, 1, 0, 0],
        [0, 0, 1, 0],
        [0, -1, 0, 0],
        [1, 0, 0, 0],
        [0, 0, 0, 1],
        [0, 0, -1, 0],
        [0, 0, 0, -1],
        [1, 0, 0, 0],
        [0, 0, 0, 1],
        [0, 0, -1, 0],
        [0, 1, 0, 0],
    ], dtype=products.dtype)
    return tf.tensordot(products, swizzle, 1)

trivecvec_invariants = vecvec_invariants

trivecvec_covariants = vecvec_covariants

def custom_all(xs):
    """Reduces the arguments with multiplication. Convenience for broadcasting."""
    result = True
    for x in xs:
        result = tf.math.logical_and(result, x)
    return result

class GradientLayer(keras.layers.Layer):
    """Calculates the gradient of one input with respect to the other."""
    def call(self, inputs):
        return tf.gradients(inputs[0], inputs[1])

class MomentumNormalization(keras.layers.Layer):
    """Exponential decay normalization.

    Computes the mean and standard deviation all axes but the last and
    normalizes values to have mean 0 and variance 1; suitable for
    normalizing a vector of real-valued quantities with differing
    units.

    """
    def __init__(self, momentum=.99, epsilon=1e-7, use_mean=True,
                 use_std=True, *args, **kwargs):
        self.momentum = momentum
        self.epsilon = epsilon
        self.use_mean = use_mean
        self.use_std = use_std
        self.supports_masking = True
        super().__init__(*args, **kwargs)

    def build(self, input_shape):
        shape = [input_shape[-1]]

        self.mu = self.add_weight(
            name='mu', shape=shape, initializer='zeros', trainable=False)
        self.sigma = self.add_weight(
            name='sigma', shape=shape, initializer='ones', trainable=False)

    def call(self, inputs, training=False, mask=None):
        if training:
            axes = range(len(inputs.shape) - 1)
            if mask is not None:
                values = tf.ragged.boolean_mask(inputs, mask=mask)
            else:
                values = inputs
            mean = tf.math.reduce_mean(values, axis=axes, keepdims=False)
            std = tf.math.reduce_std(values, axis=axes, keepdims=False)
            self.mu.assign(self.momentum*self.mu + (1 - self.momentum)*mean)
            self.sigma.assign(self.momentum*self.sigma + (1 - self.momentum)*std)

        mu = self.mu*tf.cast(self.use_mean, tf.float32)
        use_std = tf.cast(self.use_std, tf.float32)
        denominator = use_std*(self.sigma + self.epsilon) + (1 - use_std)*1.
        result = (inputs - mu)/denominator
        if mask is not None:
            return tf.where(mask, result, inputs)
        return result

    def get_config(self):
        result = super().get_config()
        result['momentum'] = self.momentum
        result['epsilon'] = self.epsilon
        result['use_mean'] = self.use_mean
        result['use_std'] = self.use_std
        return result

class NeighborDistanceNormalization(keras.layers.Layer):
    def __init__(self, mode='min', *args, **kwargs):
        self.mode = mode
        super().__init__(*args, **kwargs)

    def call(self, inputs):
        if self.mode == 'min':
            distances = tf.linalg.norm(inputs, axis=-1, keepdims=True)
            scale = 1./tf.math.reduce_min(distances, axis=-2, keepdims=True)
        elif self.mode == 'mean':
            distances = tf.linalg.norm(inputs, axis=-1, keepdims=True)
            scale = 1./tf.math.reduce_mean(distances, axis=-2, keepdims=True)
        else:
            raise NotImplementedError()

        return inputs*scale

    def get_config(self):
        result = super().get_config()
        result['mode'] = self.mode
        return result

class NeighborhoodReduction(keras.layers.Layer):
    """Reduce values over the local neighborhood axis."""
    def __init__(self, mode='sum', *args, **kwargs):
        self.mode = mode

        super().__init__(*args, **kwargs)

    def call(self, inputs, mask=None):
        result = inputs
        if mask is not None:
            mask = tf.expand_dims(mask, -1)
            result = tf.where(mask, inputs, tf.zeros_like(inputs))

        if self.mode == 'sum':
            return tf.math.reduce_sum(result, axis=-2)
        elif self.mode == 'soft_max':
            return tf.math.reduce_logsumexp(result, axis=-2)
        else:
            raise NotImplementedError()

    def get_config(self):
        result = super().get_config()
        result['mode'] = self.mode
        return result

class PairwiseValueNormalization(keras.layers.Layer):
    """Normalize values over the -2 and -3 dimensions of output."""
    def call(self, inputs, training=False):
        mu = tf.math.reduce_mean(inputs, axis=(-2, -3), keepdims=True)
        sigma = tf.math.reduce_std(inputs, axis=(-2, -3), keepdims=True)
        return (inputs - mu)/sigma

class PairwiseVectorDifference(keras.layers.Layer):
    """Calculate the difference of all pairs of vectors in the neighborhood axis."""
    def call(self, inputs):
        return inputs[..., None, :] - inputs[..., None, :, :]

    def compute_mask(self, inputs, mask=None):
        if mask is None:
            return mask

        # (..., N, 3) -> (..., N)
        mask = tf.reduce_all(tf.not_equal(inputs, 0), axis=-1)
        # (..., N, N)
        mask = tf.logical_and(mask[..., None], mask[..., None, :])
        return mask

class PairwiseVectorDifferenceSum(keras.layers.Layer):
    """Calculate the symmetric difference and sum of all pairs of vectors in the neighborhood axis."""
    def call(self, inputs):
        return tf.concat([
            inputs[..., None, :] - inputs[..., None, :, :],
            inputs[..., None, :] + inputs[..., None, :, :]
        ], axis=-1)

    def compute_mask(self, inputs, mask=None):
        if mask is None:
            return mask

        mask = tf.reduce_any(tf.not_equal(inputs, 0), axis=-1)
        mask = tf.logical_and(mask[..., None], mask[..., None, :])
        return mask

_AttentionInputType = collections.namedtuple(
    'AttentionInputType', ['positions', 'values', 'weights'])

class VectorAttention(keras.layers.Layer):
    """Calculates geometric product attention.

    This layer implements a set of geometric products over all tuples
    of length `rank`, then sums over them using an attention mechanism
    to perform a permutation-covariant (`reduce=False`) or
    permutation-invariant (`reduce=True`) result.

    :param score_net: keras `Sequential` network producing logits for the attention mechanism
    :param value_net: keras `Sequential` network producing values in the embedding dimension of the network
    :param reduce: if `True`, produce a permutation-invariant result; otherwise, produce a permutation-covariant result
    :param merge_fun: Function used to merge the input values of each tuple before being passed to `join_fun`: 'mean' (no parameters) or 'concat' (learned projection for each tuple position)
    :param join_fun: Function used to join the representations of the rotation-invariant quantities (produced by `value_net`) and the tuple summary (produced by `merge_fun`): 'mean' (no parameters) or 'concat' (learned projection for each representation)
    :param rank: Degree of correlations to consider. 2 for pairwise attention, 3 for triplet-wise attention, and so on. Memory and computational complexity scales as `N**rank`

    """
    def __init__(self, score_net, value_net, reduce=True,
                 merge_fun='mean', join_fun='mean', rank=2,
                 *args, **kwargs):
        self.score_net = score_net
        self.value_net = value_net
        self.reduce = reduce
        self.merge_fun = merge_fun
        self.join_fun = join_fun
        self.rank = rank

        if merge_fun == 'mean':
            self.merge_fun_ = lambda *args: sum(args)/float(len(args))
        elif merge_fun == 'concat':
            self.merge_fun_ = lambda *args: sum(
                [tf.tensordot(x, b, 1) for (x, b) in zip(args, self.merge_kernels)])
        else:
            raise NotImplementedError()

        if join_fun == 'mean':
            self.join_fun_ = lambda *args: sum(args)/float(len(args))
        elif join_fun == 'concat':
            self.join_fun_ = lambda *args: sum(
                [tf.tensordot(x, b, 1) for (x, b) in zip(args, self.join_kernels)])
        else:
            raise NotImplementedError()

        super().__init__(*args, **kwargs)

    def build(self, input_shape):
        shapes = self._parse_inputs(input_shape)
        r_shape = shapes.positions
        v_shape = shapes.values

        self.merge_kernels = None
        if self.merge_fun == 'concat':
            stdev = tf.sqrt(2./self.rank/v_shape[-1])
            self.merge_kernels = [self.add_weight(
                name='merge_kernel_{}'.format(i), shape=(v_shape[-1], v_shape[-1]),
                initializer=keras.initializers.RandomNormal(stddev=stdev)
            ) for i in range(self.rank)]

        self.join_kernels = None
        if self.join_fun == 'concat':
            # always joining neighborhood values and invariant values
            stdev = tf.sqrt(2./2/v_shape[-1])
            self.join_kernels = [self.add_weight(
                name='join_kernel_{}'.format(i), shape=(v_shape[-1], v_shape[-1]),
                initializer=keras.initializers.RandomNormal(stddev=stdev)
            ) for i in range(2)]

        return super().build(input_shape)

    def _expand_products(self, rs, vs):
        broadcast_indices = []
        for i in range(1, self.rank + 1):
            index = [Ellipsis] + [None]*(self.rank) + [slice(None)]
            index[-i - 1] = slice(None)
            broadcast_indices.append(tuple(index))

        expanded_vs = [vs[index] for index in broadcast_indices]
        expanded_rs = [rs[index] for index in broadcast_indices]

        product_funs = itertools.chain(
            [vecvec], itertools.cycle([bivecvec, trivecvec]))
        invar_funs = itertools.chain(
            [vecvec_invariants], itertools.cycle([bivecvec_invariants, trivecvec_invariants]))
        covar_funs = itertools.chain(
            [vecvec_covariants], itertools.cycle([bivecvec_covariants, trivecvec_covariants]))

        left = expanded_rs[0]

        invar_fn = custom_norm
        covar_fn = lambda x: x
        for (product_fn, invar_fn, covar_fn, right) in zip(
                product_funs, invar_funs, covar_funs, expanded_rs[1:]):
            left = product_fn(left, right)

        invar = invar_fn(left)
        covar = covar_fn(left)

        return broadcast_indices, invar, covar, expanded_vs

    def _intermediates(self, inputs, mask=None):
        parsed_inputs = self._parse_inputs(inputs)
        positions = parsed_inputs.positions
        values = parsed_inputs.values
        (broadcast_indices, invariants, _, expanded_values) = \
            self._expand_products(positions, values)
        neighborhood_values = self.merge_fun_(*expanded_values)
        invar_values = self.value_net(invariants)

        joined_values = self.join_fun_(invar_values, neighborhood_values)
        new_values = joined_values

        tuple_weights = self._make_tuple_weights(broadcast_indices, parsed_inputs.weights)
        scores = self.score_net(joined_values)
        old_shape = tf.shape(scores)

        if mask is not None:
            parsed_mask = self._parse_inputs(mask)
            position_mask = parsed_mask.positions
            value_mask = parsed_mask.values
            if position_mask is not None:
                masks = [position_mask[..., None][idx] for idx in broadcast_indices]
                position_mask = sum(masks) == self.rank
            else:
                position_mask = True
            if value_mask is not None:
                masks = [value_mask[..., None][idx] for idx in broadcast_indices]
                value_mask = sum(masks) == self.rank
            else:
                value_mask = True
            product_mask = tf.logical_and(position_mask, value_mask)
            scores = tf.where(product_mask, scores, -HUGE_FLOAT)

        if self.reduce:
            dims = -(self.rank + 1)
            reduce_axes = tuple(-i - 2 for i in range(self.rank))
        else:
            dims = -self.rank
            reduce_axes = tuple(-i - 2 for i in range(self.rank - 1))

        shape = tf.concat([old_shape[:dims],
                           tf.math.reduce_prod(old_shape[dims:], keepdims=True)], -1)
        scores = tf.reshape(scores, shape)
        attention = tf.reshape(tf.nn.softmax(scores), old_shape)
        output = tf.reduce_sum(attention*tuple_weights*new_values, reduce_axes)

        return dict(attention=attention, output=output, invariants=invar_values)

    def _make_tuple_weights(self, broadcast_indices, weights):
        if isinstance(weights, int):
            return weights
        expanded_weights = [weights[..., None][idx] for idx in broadcast_indices]
        result = 1
        for w in expanded_weights:
            result = result*w
        return tf.math.pow(result, 1./self.rank)

    def _parse_inputs(self, inputs):
        if len(inputs) == 2:
            (r, v) = inputs
            w = 1
        elif len(inputs) == 3:
            (r, v, w) = inputs
        else:
            raise NotImplementedError(inputs)
        return _AttentionInputType(r, v, w)

    def call(self, inputs, return_invariants=False, return_attention=False, mask=None):
        intermediates = self._intermediates(inputs, mask)
        result = [intermediates['output']]
        if return_invariants:
            result.append(intermediates['invariants'])
        if return_attention:
            result.append(intermediates['attention'])

        if len(result) > 1:
            return tuple(result)
        else:
            return result[0]

    def compute_mask(self, inputs, mask=None):
        if not self.reduce or mask is None:
            return mask

        parsed_mask = self._parse_inputs(mask)
        position_mask = parsed_mask.positions
        value_mask = parsed_mask.values
        if position_mask is not None:
            return tf.reduce_any(position_mask, axis=-1)
        else:
            return tf.reduce_any(value_mask, axis=-1)

    @classmethod
    def from_config(cls, config):
        new_config = dict(config)
        for key in ('score_net', 'value_net'):
            new_config[key] = keras.models.Sequential.from_config(new_config[key])
        return cls(**new_config)

    def get_config(self):
        result = super().get_config()
        result['score_net'] = self.score_net.get_config()
        result['value_net'] = self.value_net.get_config()
        result['reduce'] = self.reduce
        result['merge_fun'] = self.merge_fun
        result['join_fun'] = self.join_fun
        result['rank'] = self.rank
        return result

class Vector2VectorAttention(VectorAttention):
    """Adaptation of `VectorAttention` to produce vector outputs.

    Cf. `VectorAttention` for most arguments.

    :param scale_net: keras `Sequential` network producing scalar rescaling factors for each vector
    :param use_product_vectors: Use the vector extracted from the geometric product of each tuple within the attention mechanism
    :param use_input_vectors: Use the input vectors for each tuple within the attention mechanism. A scalar weight will be learned for each (i, j, k, ...) element of the tuple
    :param learn_vector_projection: Use a learned linear projection combination factor for the summary value (for the product vector) and the input values (for the input vectors)

    """

    def __init__(self, score_net, value_net, scale_net, *args,
                 use_product_vectors=True, use_input_vectors=False,
                 learn_vector_projection=False,
                 **kwargs):
        super().__init__(score_net, value_net, *args, **kwargs)

        self.scale_net = scale_net
        self.use_product_vectors = use_product_vectors
        self.use_input_vectors = use_input_vectors
        self.learn_vector_projection = learn_vector_projection

        self.input_vector_count = (
            int(self.use_product_vectors) + self.rank*self.use_input_vectors)
        if self.input_vector_count < 1:
            raise ValueError('At least one of use_product_vectors or '
                             'use_input_vectors must be True')

    def _covariants(self, covariants_, positions, broadcast_indices, expanded_values,
                    joined_values):
        covariant_vectors = []
        input_values = []
        if self.use_product_vectors:
            covariant_vectors.append(covariants_)
            input_values.append(joined_values)
        if self.use_input_vectors:
            covariant_vectors.extend(
                [positions[idx] for idx in broadcast_indices])
            input_values.extend(expanded_values)

        scalars = self.vector_kernels
        if self.learn_vector_projection:
            scalars = [tf.tensordot(v, kernel, 1) + self.vector_biases[i]
                       for i, (v, kernel) in
                       enumerate(zip(input_values, self.vector_kernels))]

        covariants = [
            vec*scalars[i] for (i, vec) in enumerate(covariant_vectors)]
        return sum(covariants)

    def _intermediates(self, inputs, mask=None):
        parsed_inputs = self._parse_inputs(inputs)
        positions = parsed_inputs.positions
        values = parsed_inputs.values
        (broadcast_indices, invariants, covariants, expanded_values) = \
            self._expand_products(positions, values)
        neighborhood_values = self.merge_fun_(*expanded_values)
        invar_values = self.value_net(invariants)

        joined_values = self.join_fun_(invar_values, neighborhood_values)
        covariants = self._covariants(
            covariants, positions, broadcast_indices, expanded_values, joined_values)

        tuple_weights = self._make_tuple_weights(broadcast_indices, parsed_inputs.weights)
        scales = self.scale_net(joined_values)
        scores = self.score_net(joined_values)
        old_shape = tf.shape(scores)

        if mask is not None:
            parsed_mask = self._parse_inputs(mask)
            position_mask = parsed_mask.positions
            value_mask = parsed_mask.values
            if position_mask is not None:
                position_mask = tf.expand_dims(position_mask, -1)
                position_mask = custom_all([position_mask[idx] for idx in broadcast_indices[:-1]])
            else:
                position_mask = True
            if value_mask is not None:
                value_mask = tf.expand_dims(value_mask, -1)
                value_mask = custom_all([value_mask[idx] for idx in broadcast_indices[:-1]])
            else:
                value_mask = True
            product_mask = tf.logical_and(position_mask, value_mask)
            scores = tf.where(product_mask, scores, -HUGE_FLOAT)

        if self.reduce:
            dims = -(self.rank + 1)
            reduce_axes = tuple(-i - 2 for i in range(self.rank))
        else:
            dims = -self.rank
            reduce_axes = tuple(-i - 2 for i in range(self.rank - 1))

        shape = tf.concat([old_shape[:dims], tf.math.reduce_prod(old_shape[dims:], keepdims=True)], -1)
        scores = tf.reshape(scores, shape)
        attention = tf.reshape(tf.nn.softmax(scores), old_shape)
        output = tf.reduce_sum(attention*tuple_weights*covariants*scales, reduce_axes)

        return dict(attention=attention, output=output, invariants=invariants)

    def build(self, input_shape):
        parsed_inputs = self._parse_inputs(input_shape)
        value_shape = parsed_inputs.values
        value_dim = value_shape[-1]

        self.vector_kernels = [1]
        self.vector_biases = [0]
        if self.use_input_vectors:
            if self.learn_vector_projection:
                self.vector_kernels = [self.add_weight(
                    name='vector_kernels_{}'.format(i), shape=[value_dim, 1])
                    for i in range(self.input_vector_count)]
                self.vector_biases = self.add_weight(
                    name='vector_biases', shape=[self.input_vector_count],
                    initializer=keras.initializers.RandomNormal(mean=0.))
            else:
                self.vector_kernels = self.add_weight(
                    name='vector_kernels', shape=[self.input_vector_count],
                    initializer=keras.initializers.RandomNormal(mean=0.))
        return super().build(input_shape)

    @classmethod
    def from_config(cls, config):
        new_config = dict(config)
        for key in ('scale_net',):
            new_config[key] = keras.models.Sequential.from_config(new_config[key])
        return super(Vector2VectorAttention, cls).from_config(new_config)

    def get_config(self):
        result = super().get_config()
        result['scale_net'] = self.scale_net.get_config()
        result['use_product_vectors'] = self.use_product_vectors
        result['use_input_vectors'] = self.use_input_vectors
        result['learn_vector_projection'] = self.learn_vector_projection
        return result


==> anc/flowws-keras-geometry/flowws_keras_geometry/version.py <==
__version__ = '0.3.0'


==> anc/flowws-keras-geometry/flowws_keras_geometry/viz/BackmapCoarseGrainViewer.py <==
import collections
import functools
import json

import flowws
from flowws import Argument as Arg
import keras_gtar
import numpy as np

elt_colors = {
    'H': (.8, .8, .8, 1),
    'C': (.5, .5, .5, 1),
    'N': (.5, .7, .8, 1),
    'O': (.8, .5, .5, 1),
    'P': (.8, .7, 0, 1),
    'S': (.8, .8, 0, 1),
}

elt_radii = {
    'H': .25,
    'C': .7,
    'N': .65,
    'O': .6,
    'P': 1.,
    'S': 1.,
}

LoadResult = collections.namedtuple(
    'LoadResult', ['model', 'scope'])

@functools.lru_cache(maxsize=1)
def load_model(fname, path_substitutions):
    path_substitutions = dict(path_substitutions)

    with keras_gtar.Trajectory(fname, 'r') as traj:
        weights = traj.get_weights()
        workflow_json = traj.handle.readStr('workflow.json')

    w = flowws.Workflow.from_JSON(json.loads(workflow_json))
    stages = []
    for stage in w.stages:
        stage_json = stage.to_JSON()
        stages.append(stage)

        for (name, val) in stage_json['arguments'].items():
            if isinstance(val, str):
                stage.arguments[name] = path_substitutions.get(
                    stage.arguments[name], stage.arguments[name])

        if stage_json['type'] == 'Train':
            stage.arguments['epochs'] = 0
            break
    new_w = flowws.Workflow(stages)
    scope = new_w.run()
    model = scope['model']
    model.set_weights(weights)

    return LoadResult(model, scope)

@flowws.add_stage_arguments
class BackmapCoarseGrainViewer(flowws.Stage):
    """Visualize the results of backmapped coarse-grainings.

    This module creates a plato scene to visualize a coarse-grained
    system and the predicted fine-scale coordinates of a trained
    model. It loads a gtar file containing a trained model and flowws
    workflow definition (using `PDBCoarseGrained`, for example) and
    enables visualization of the coarse- and fine-grained coordinates.

    Workflows run on different systems will likely require use of the
    `path_substitutions` argument for their data-loading modules.

    """

    ARGS = [
        Arg('filename', '-f', str,
            help='Saved model to open'),
        Arg('path_substitutions', '-p', [(str, str)],
            help='Paths to replace in stage descriptions'),
        Arg('additive_rendering', '-a', bool, True,
            help='If True, use additive rendering'),
        Arg('fast_antialiasing', None, bool, False,
            help='Use Fast Approximate Antialiasing (FXAA)'),
        Arg('ambient_occlusion', None, bool, False,
            help='Use Screen Space Ambient Occlusion (SSAO)'),
        Arg('diameter_scale', '-d', float, 1.,
            help='Size scale for atomic diameters'),
        Arg('true_coords', None, bool, 1,
            help='Show atoms at their true coordinates instead of predicted coordinates'),
        Arg('show_amino_acids', None, bool, 1,
            help='Show amino acid center of mass beads'),
    ]

    def run(self, scope, storage):
        import plato, plato.draw as draw

        loaded = load_model(
            self.arguments['filename'], tuple(self.arguments['path_substitutions']))
        self.model = loaded.model
        self.loaded_scope = loaded.scope

        features = {}
        if self.arguments['additive_rendering']:
            features['additive_rendering'] = True

        prot_prim = draw.Spheres()
        atom_prim = draw.Spheres(diameters=.5*self.arguments['diameter_scale'])
        lines = draw.Lines(widths=.25, cap_mode=1)
        self.scene = draw.Scene([prot_prim, lines, atom_prim], zoom=4, features=features)

        named_type_colors = [
            elt_colors.get(name.split(';')[-1], (.5, .5, .5, 1))
            for name in self.loaded_scope['child_type_names']]
        named_type_colors = np.array(named_type_colors)

        named_type_radii = [
            elt_radii.get(name.split(';')[-1], .125)
            for name in self.loaded_scope['child_type_names']]
        named_type_diameters = np.array(named_type_radii)*2*self.arguments['diameter_scale']

        max_types = len(self.loaded_scope['type_names'])

        sample_batch = next(self.loaded_scope['train_generator'])
        ((sx, st, sct), sy) = sample_batch
        types = np.argmax(st[0, max_types:], axis=-1)
        dy = sy[0]
        diff, sum_ = st[0, :, :max_types], st[0, :, max_types:]
        types = np.argmax(sum_ - diff, axis=-1)
        ti, tj = np.argmax(sum_ - diff, axis=-1), np.argmax(sum_ + diff, axis=-1)

        cfilt = sct[0] != 0
        filt = tj != 0

        pred = self.model.predict((sx, st, sct))[0][cfilt]*self.loaded_scope['y_scale']

        coords = np.concatenate([sx[0][filt]*self.loaded_scope['x_scale'], [(0, 0, 0)]], axis=0)
        prot_prim.positions = coords
        if not self.arguments['show_amino_acids']:
            prot_prim.diameters = 0
        colors = np.ones((len(coords), 4))
        colors[:-1, :3] = plato.cmap.cubeellipse_intensity(tj[filt].astype(np.float32))
        colors[-1:, :3] = plato.cmap.cubeellipse_intensity(ti[:1].astype(np.float32))
        prot_prim.colors = colors
        if self.arguments['true_coords']:
            atom_prim.positions = sy[0][cfilt]*self.loaded_scope['y_scale']
        else:
            atom_prim.positions = pred
        atom_prim.colors = named_type_colors[sct[0][cfilt]]
        atom_prim.diameters = named_type_diameters[sct[0][cfilt]]
        lines.start_points = pred
        lines.end_points = sy[0][cfilt]*self.loaded_scope['y_scale']
        lines.colors = named_type_colors[sct[0][cfilt]]

        scope.setdefault('visuals', []).append(self)

        self.gui_actions = [
            ('Visualize next molecule', self._next_molecule),
        ]

    def _next_molecule(self, scope, storage):
        if scope.get('rerun_callback', None) is not None:
            scope['rerun_callback']()

    def draw_plato(self):
        return self.scene


==> anc/flowws-keras-geometry/flowws_keras_geometry/viz/MoleculeAttentionViewer.py <==
import collections
import itertools
import functools
import json

import flowws
from flowws import Argument as Arg
import keras_gtar
import numpy as np

LoadResult = collections.namedtuple(
    'LoadResult', ['att_model', 'train_data', 'val_data', 'batch_size', 'type_map'])

@functools.lru_cache(maxsize=1)
def load_model(fname, path_substitutions):
    path_substitutions = dict(path_substitutions)

    with keras_gtar.Trajectory(fname, 'r') as traj:
        weights = traj.get_weights()
        workflow_json = traj.handle.readStr('workflow.json')

    w = flowws.Workflow.from_JSON(json.loads(workflow_json))
    stages = []
    for stage in w.stages:
        stage_json = stage.to_JSON()
        stages.append(stage)

        for (name, val) in stage_json['arguments'].items():
            if isinstance(val, str):
                stage.arguments[name] = path_substitutions.get(
                    stage.arguments[name], stage.arguments[name])

        if stage_json['type'] == 'Train':
            stage.arguments['epochs'] = 0
            break
    new_w = flowws.Workflow(stages)
    scope = new_w.run()
    model = scope['model']
    model.set_weights(weights)

    batch_size = new_w.stages[-1].arguments['batch_size']
    train_xs, train_ts = scope['x_train']
    type_map = scope['type_map']
    attention_model = scope['attention_model']

    return LoadResult(
        attention_model, (train_xs, train_ts), scope['validation_data'],
        batch_size, type_map)

@flowws.add_stage_arguments
class MoleculeAttentionViewer(flowws.Stage):
    """Plot pairwise attention for molecules.

    This module creates a plato scene to visualize atoms in a molecule
    and the attention map of a trained model. It loads a gtar file
    containing a trained model and flowws workflow definition (using
    `MD17`, for example) and enables visualization of the atomic
    coordinates and pairwise attention.

    Workflows run on different systems will likely require use of the
    `path_substitutions` argument for their data-loading modules.

    """

    ARGS = [
        Arg('filename', '-f', str,
            help='Saved model to open'),
        Arg('path_substitutions', '-p', [(str, str)],
            help='Paths to replace in stage descriptions'),
        Arg('frame', None, int, 0,
            help='Frame (data index) to visualize'),
        Arg('particle', None, int, 0,
            help='Particle index to focus on'),
        Arg('additive_rendering', '-a', bool, True,
            help='If True, use additive rendering'),
        Arg('fast_antialiasing', None, bool, False,
            help='Use Fast Approximate Antialiasing (FXAA)'),
        Arg('ambient_occlusion', None, bool, False,
            help='Use Screen Space Ambient Occlusion (SSAO)'),
        Arg('filter_value', None, float,
            help='Filter bonds by minimum attention value'),
        Arg('value_scale', None, float, 0.,
            help='Factor to modify bond values by (after filter_value; in log-space)'),
        Arg('diameter_scale', '-d', float, 1.,
            help='Size scale for atomic diameters'),
        Arg('clip_min', None, float, 0.,
            help='Minimum value of attention weights (after scaling by value_scale) to clip to'),
        Arg('clip_max', None, float, 1.,
            help='Maximum value of attention weights (after scaling by value_scale) to clip to'),
        Arg('cmap_s', None, float, 0., valid_values=flowws.Range(-3., 3., True),
            help='Bond colormap s argument (0, 1, 2) -> (blue, red, green)'),
        Arg('cmap_h', None, float, 1.2, valid_values=flowws.Range(0., 2., True),
            help='Bond colormap h argument controlling saturation'),
        Arg('cmap_r', None, float, 1., valid_values=flowws.Range(0., 8., True),
            help='Bond colormap r argument controlling number of rotations to make'),
    ]

    def run(self, scope, storage):
        loaded = load_model(
            self.arguments['filename'], tuple(self.arguments['path_substitutions']))
        self.attention_model = loaded.att_model
        self.train_data = loaded.train_data
        self.val_data = loaded.val_data
        self.batch_size = loaded.batch_size
        type_map = loaded.type_map

        element_colors = {
            1: (.8, .8, .8, 1),
            6: (.5, .5, .5, 1),
            7: (.5, .7, .8, 1),
            8: (.8, .5, .5, 1),
        }

        type_color_map = [element_colors.get(i, (1., 0, 1, 1.)) for (i, j) in sorted(type_map.items())]
        self.type_color_map = np.array(type_color_map)

        element_radii = {
            1: .25,
            6: .7,
            7: .65,
            8: .6,
        }

        type_radius_map = [element_radii.get(i, 1) for (i, j) in sorted(type_map.items())]
        self.type_diameter_map = np.array(type_radius_map)*2

        self.arg_specifications['frame'].valid_values = flowws.Range(
            0, len(self.train_data[0]), (True, False))
        self.arg_specifications['particle'].valid_values = flowws.Range(
            0, len(self.train_data[0][1]), (True, False))

        scope.setdefault('visuals', []).append(self)

    def draw_plato(self):
        import plato, plato.draw as draw

        train_xs, train_ts = self.train_data
        i, j = self.arguments['frame'], self.arguments['particle']

        features = {}
        if self.arguments.get('additive_rendering', True):
            features['additive_rendering'] = True
        if self.arguments.get('fast_antialiasing', False):
            features['fxaa'] = True
        if self.arguments.get('ambient_occlusion', False):
            features['ssao'] = True

        prim = draw.Spheres()
        edges = draw.Lines(cap_mode=1)
        scene = draw.Scene([prim, edges], zoom=3.5, features=features)

        xs = train_xs[i].copy()
        filt = np.any(xs != 0, axis=-1)
        xs = xs[filt]
        xs -= np.mean(xs, axis=0, keepdims=True)

        attention = self.attention_model.predict(
            (train_xs[i:i+1], train_ts[i:i+1]), batch_size=self.batch_size)[0, j]
        start_points = []
        end_points = []
        colors = []
        for (ii, jj) in itertools.product(range(len(xs)), range(len(xs))):
            if self.arguments.get('filter_value', 0):
                if attention[ii, jj] < self.arguments['filter_value']:
                    continue
            start_points.append(xs[ii])
            end_points.append(xs[jj])
            colors.append(attention[ii, jj])
        colors = np.array(colors)[:, 0]*np.exp(self.arguments['value_scale'])
        colors = np.clip(colors, self.arguments['clip_min'], self.arguments['clip_max'])
        colors = plato.cmap.cubehelix(
            colors, s=self.arguments['cmap_s'], h=self.arguments['cmap_h'],
            r=self.arguments['cmap_r'])
        edges.start_points = start_points
        edges.end_points = end_points
        edges.widths = .125
        edges.colors = colors

        types = np.argmax(train_ts[i, :len(xs)], axis=-1)

        prim.positions = xs
        colors = self.type_color_map[types]
        prim.colors = colors
        prim.diameters = self.type_diameter_map[types]*self.arguments['diameter_scale']

        return scene


==> anc/flowws-keras-geometry/flowws_keras_geometry/viz/ParticleAttentionViewer.py <==
import collections
import itertools
import functools
import json

import flowws
from flowws import Argument as Arg
import keras_gtar
import numpy as np

LoadResult = collections.namedtuple(
    'LoadResult', ['att_model', 'train_data', 'test_data', 'batch_size'])

@functools.lru_cache(maxsize=1)
def load_model(fname, path_substitutions):
    path_substitutions = dict(path_substitutions)

    with keras_gtar.Trajectory(fname, 'r') as traj:
        weights = traj.get_weights()
        workflow_json = traj.handle.readStr('workflow.json')

    w = flowws.Workflow.from_JSON(json.loads(workflow_json))
    stages = []
    for stage in w.stages:
        stage_json = stage.to_JSON()
        stages.append(stage)

        for (name, val) in stage_json['arguments'].items():
            if isinstance(val, str):
                stage.arguments[name] = path_substitutions.get(
                    stage.arguments[name], stage.arguments[name])

        if stage_json['type'] == 'Train':
            stage.arguments['epochs'] = 0
            break
    new_w = flowws.Workflow(stages)
    scope = new_w.run()
    model = scope['model']
    model.set_weights(weights)

    batch_size = new_w.stages[-1].arguments['batch_size']
    train_xs, train_ts = scope['x_train']
    attention_model = scope['attention_model']
    try:
        test_data = scope['x_test'], scope['y_test']
    except KeyError:
        test_data = None

    return LoadResult(
        attention_model, (train_xs, train_ts),
        test_data, batch_size)

@flowws.add_stage_arguments
class ParticleAttentionViewer(flowws.Stage):
    """Plot pairwise attention for small particle neighborhoods.

    This module creates a plato scene to visualize local particle
    environments and the attention map of a trained model. It loads a
    gtar file containing a trained model and flowws workflow
    definition (using `PyriodicDataset`, for example) and enables
    visualization of the coordinates and pairwise particle attention.

    Workflows run on different systems will likely require use of the
    `path_substitutions` argument for their data-loading modules.

    """

    ARGS = [
        Arg('filename', '-f', str,
            help='Saved model to open'),
        Arg('path_substitutions', '-p', [(str, str)],
            help='Paths to replace in stage descriptions'),
        Arg('frame', None, int, 0,
            help='Frame (data index) to visualize'),
        Arg('additive_rendering', '-a', bool, True,
            help='If True, use additive rendering'),
        Arg('fast_antialiasing', None, bool, False,
            help='Use Fast Approximate Antialiasing (FXAA)'),
        Arg('ambient_occlusion', None, bool, False,
            help='Use Screen Space Ambient Occlusion (SSAO)'),
        Arg('filter_value', None, float,
            help='Filter bonds by minimum attention value'),
        Arg('value_scale', None, float, 0.,
            help='Factor to modify bond values by (after filter_value; in log-space)'),
        Arg('diameter_scale', '-d', float, 1.,
            help='Size scale for atomic diameters'),
        Arg('clip_min', None, float, 0.,
            help='Minimum value of attention weights (after scaling by value_scale) to clip to'),
        Arg('clip_max', None, float, 1.,
            help='Maximum value of attention weights (after scaling by value_scale) to clip to'),
        Arg('cmap_s', None, float, 0., valid_values=flowws.Range(-3., 3., True),
            help='Bond colormap s argument (0, 1, 2) -> (blue, red, green)'),
        Arg('cmap_h', None, float, 1.2, valid_values=flowws.Range(0., 2., True),
            help='Bond colormap h argument controlling saturation'),
        Arg('cmap_r', None, float, 1., valid_values=flowws.Range(0., 8., True),
            help='Bond colormap r argument controlling number of rotations to make'),
    ]

    def run(self, scope, storage):
        loaded = load_model(
            self.arguments['filename'], tuple(self.arguments['path_substitutions']))
        self.attention_model = loaded.att_model
        self.train_data = loaded.train_data
        self.test_data = loaded.test_data
        self.batch_size = loaded.batch_size

        self.arg_specifications['frame'].valid_values = flowws.Range(
            0, len(self.train_data[0]), (True, False))

        scope.setdefault('visuals', []).append(self)

    def draw_plato(self):
        import plato, plato.draw as draw

        train_xs, train_ts = self.train_data
        i = self.arguments['frame']

        features = {}
        if self.arguments.get('additive_rendering', True):
            features['additive_rendering'] = True
        if self.arguments.get('fast_antialiasing', False):
            features['fxaa'] = True
        if self.arguments.get('ambient_occlusion', False):
            features['ssao'] = True

        prim = draw.Spheres()
        edges = draw.Lines(cap_mode=1)
        scene = draw.Scene([prim, edges], zoom=3.5, features=features)

        xs = train_xs[i].copy()

        attention = self.attention_model.predict(
            (train_xs[i:i+1], train_ts[i:i+1]))[0, ..., 0]

        cmap_kwargs = dict(
            s=self.arguments['cmap_s'], h=self.arguments['cmap_h'], r=self.arguments['cmap_r'])

        plusminus = train_ts[i]
        minus, plus = plusminus[:, :plusminus.shape[1]//2], plusminus[:, plusminus.shape[1]//2:]
        types = np.argmax(plus - minus, axis=-1)

        prim.positions = xs
        prim.diameters = 1.*self.arguments['diameter_scale']
        colors = plato.cmap.cubehelix(np.diag(attention).copy(), **cmap_kwargs)
        prim.colors = colors*np.exp(self.arguments['value_scale'])

        start_points = []
        end_points = []
        colors = []
        for (ii, jj) in itertools.product(range(len(xs)), range(len(xs))):
            if self.arguments.get('filter_value', 0):
                if attention[ii, jj] < self.arguments['filter_value']:
                    continue
            start_points.append(xs[ii])
            end_points.append(xs[jj])
            colors.append(attention[ii, jj])
        colors = np.array(colors)
        colors = np.clip(colors, self.arguments['clip_min'], self.arguments['clip_max'])
        colors = plato.cmap.cubehelix(colors, **cmap_kwargs)
        edges.start_points = start_points
        edges.end_points = end_points
        edges.widths = .125
        edges.colors = colors*np.exp(self.arguments['value_scale'])

        return scene


==> anc/flowws-keras-geometry/flowws_keras_geometry/viz/__init__.py <==



==> anc/flowws-keras-geometry/setup.py <==
#!/usr/bin/env python

import os
from setuptools import setup

THIS_DIR = os.path.dirname(os.path.abspath(__file__))

version_fname = os.path.join(THIS_DIR, 'flowws_keras_geometry', 'version.py')
with open(version_fname) as version_file:
    exec(version_file.read())

readme_fname = os.path.join(THIS_DIR, 'README.md')
with open(readme_fname) as readme_file:
    long_description = readme_file.read()

entry_points = set()
flowws_modules = []
package_names = ['flowws_keras_geometry']

def add_subpkg(subpkg, module_names):
    package_names.append('flowws_keras_geometry.{}'.format(subpkg))
    for name in module_names:
        if name not in entry_points:
            flowws_modules.append('{0} = flowws_keras_geometry.{1}.{0}:{0}'.format(name, subpkg))
            entry_points.add(name)
        flowws_modules.append(
            'flowws_keras_geometry.{1}.{0} = flowws_keras_geometry.{1}.{0}:{0}'.format(name, subpkg))

module_names = [
]
for name in module_names:
    if name not in entry_points:
        flowws_modules.append('{0} = flowws_keras_geometry.{0}:{0}'.format(name))
        entry_points.add(name)
    flowws_modules.append(
        'flowws_keras_geometry.{0} = flowws_keras_geometry.{0}:{0}'.format(name))

subpkg = 'data'
module_names = [
    'MD17',
    'ModelNet',
    'PDBCache',
    'PDBCoarseGrained',
    'PyriodicDataset',
    'RMD17',
]
add_subpkg(subpkg, module_names)

subpkg = 'models'
module_names = [
    'CrystalStructureClassification',
    'GalaMoleculeForceRegression',
    'GalaPDBInverseCoarseGrain',
    'MoleculeForceRegression',
    'PDBInverseCoarseGrain',
    'PDBInverseCoarseGrainTransformer',
]
add_subpkg(subpkg, module_names)

subpkg = 'viz'
module_names = [
    'BackmapCoarseGrainViewer',
    'MoleculeAttentionViewer',
    'ParticleAttentionViewer',
]
add_subpkg(subpkg, module_names)

setup(name='flowws-keras-geometry',
      author='Paper Author(s)',
      author_email='paper_authors@author_institution.com',
      classifiers=[
          'Development Status :: 3 - Alpha',
          'License :: OSI Approved :: MIT License',
          'Programming Language :: Python :: 3',
      ],
      description='Stage-based scientific workflows for deep learning experiments with geometric algebra',
      entry_points={
          'flowws_modules': flowws_modules,
      },
      extras_require={},
      install_requires=[
          'flowws',
          'flowws-keras-experimental',
      ],
      license='MIT',
      long_description=long_description,
      long_description_content_type='text/markdown',
      packages=package_names,
      python_requires='>=3',
      version=__version__
      )


==> anc/requirements.txt <==
flowws
flowws-analysis[plato,qt]
flowws-keras-experimental
./flowws-keras-geometry
freud-analysis
numpy
plato-draw[pyside2]
pyriodic-aflow
gtar
keras-gtar


==> anc/training/Structure_Identification_Baseline_Training.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Introduction\n",
    "\n",
    "This notebook trains the baseline method for the structure identification task. It uses a spherical harmonic-based featurization of local particle environments available in [pythia](https://github.com/glotzerlab/pythia)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paper_authors/env/default_20201216/lib/python3.8/site-packages/tensorflow_addons/utils/ensure_tf_install.py:54: UserWarning: Tensorflow Addons supports using Python ops for all Tensorflow versions above or equal to 2.2.0 and strictly below 2.4.0 (nightly versions are not supported). \n",
      " The versions of TensorFlow you are currently using is 2.4.1 and is not supported. \n",
      "Some things might work, some things might not.\n",
      "If you were to encounter a bug, do not file an issue.\n",
      "If you want to make sure you're using a tested and supported configuration, either change the TensorFlow version or the TensorFlow Addons's version. \n",
      "You can find the compatibility matrix in TensorFlow Addon's readme:\n",
      "https://github.com/tensorflow/addons\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Physical GPUs, 1 Logical GPUs\n"
     ]
    }
   ],
   "source": [
    "from flowws_keras_experimental.InitializeTF import InitializeTF\n",
    "InitializeTF().run(None, None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import collections\n",
    "import itertools\n",
    "\n",
    "import flowws\n",
    "from flowws import Argument as Arg\n",
    "import freud\n",
    "import numpy as np\n",
    "import pyriodic\n",
    "import pythia\n",
    "\n",
    "class LocalEnvironmentSphericalHarmonics(flowws.Stage):\n",
    "    ARGS = [\n",
    "        Arg('num_neighbors', '-n', int, 12,\n",
    "           help='Number of nearest neighbors to use'),\n",
    "        Arg('structures', '-s', [str],\n",
    "           help='Name of structures to take'),\n",
    "        Arg('size', None, int, 512,\n",
    "           help='Number of particles to replicate structures up to'),\n",
    "        Arg('noise', None, [float], [1e-2, 5e-2, .1],\n",
    "           help='Noise standard deviation to apply to structures'),\n",
    "        Arg('test_fraction', '-t', float, 0,\n",
    "           help='Fraction of data to hold back as test data'),\n",
    "        Arg('seed', None, int, 13,\n",
    "           help='Random seed to use for shuffling training data'),\n",
    "        Arg('sph_neighbor_max', None, int, 12,\n",
    "           help='Maximum number of neighbors for local environments of spherical harmonics'),\n",
    "        Arg('lmax', '-l', int, 12,\n",
    "           help='Maximum spherical harmonic degree l to consider'),\n",
    "    ]\n",
    "\n",
    "    def run(self, scope, storage):\n",
    "        np.random.seed(self.arguments['seed'])\n",
    "\n",
    "        xs = []\n",
    "        ys = []\n",
    "\n",
    "        name_map = collections.defaultdict(lambda: len(name_map))\n",
    "\n",
    "        structures = list(self.arguments['structures'])\n",
    "        max_types = 0\n",
    "        for name in structures:\n",
    "            for (structure,) in pyriodic.db.query('select structure from unit_cells where name = ?', (name,)):\n",
    "                pass\n",
    "            max_types = max(max_types, len(set(structure.types)))\n",
    "\n",
    "        for name in structures:\n",
    "            for (structure,) in pyriodic.db.query('select structure from unit_cells where name = ?', (name,)):\n",
    "                pass\n",
    "\n",
    "            if name in name_map:\n",
    "                continue\n",
    "\n",
    "            for noise in self.arguments['noise']:\n",
    "                structure = structure.rescale_shortest_distance(1)\n",
    "                structure = structure.replicate_upto(self.arguments['size'])\n",
    "                structure = structure.add_gaussian_noise(noise)\n",
    "\n",
    "                q = freud.locality.AABBQuery(structure.box, structure.positions)\n",
    "                qr = q.query(\n",
    "                    structure.positions, dict(\n",
    "                        num_neighbors=self.arguments['num_neighbors'], exclude_ii=True))\n",
    "                nl = qr.toNeighborList()\n",
    "                index_i = nl.query_point_indices\n",
    "                index_j = nl.point_indices\n",
    "\n",
    "                type_filtered_descriptors = []\n",
    "\n",
    "                for same_t in [True, False]:\n",
    "                    nl_filt = nl.copy()\n",
    "                    if same_t:\n",
    "                        nl_filt.filter(structure.types[index_i] == structure.types[index_j])\n",
    "                    else:\n",
    "                        nl_filt.filter(structure.types[index_i] != structure.types[index_j])\n",
    "\n",
    "                    if len(nl_filt):\n",
    "                        type_filtered_descriptors.append(pythia.spherical_harmonics.abs_neighbor_average(\n",
    "                            structure.box, structure.positions,\n",
    "                            neigh_max=self.arguments['sph_neighbor_max'], lmax=self.arguments['lmax'],\n",
    "                            nlist=nl_filt))\n",
    "                    else:\n",
    "                        type_filtered_descriptors.append(None)\n",
    "\n",
    "                placeholder = [v for v in type_filtered_descriptors if v is not None][0]*0\n",
    "                for i in range(len(type_filtered_descriptors)):\n",
    "                    if type_filtered_descriptors[i] is None:\n",
    "                        type_filtered_descriptors[i] = placeholder\n",
    "                descriptors = np.concatenate(type_filtered_descriptors, axis=-1)\n",
    "\n",
    "                shuf = np.arange(len(descriptors))\n",
    "                np.random.shuffle(shuf)\n",
    "                shuf = shuf[:self.arguments['size']]\n",
    "\n",
    "                xs.append(descriptors[shuf])\n",
    "                ys.append(name_map[name])\n",
    "\n",
    "        ys = np.repeat(ys, [len(v) for v in xs])\n",
    "        xs = np.concatenate(xs, axis=0)\n",
    "\n",
    "        shuf = np.arange(len(xs))\n",
    "        np.random.shuffle(shuf)\n",
    "        N_test = int(self.arguments['test_fraction']*len(shuf))\n",
    "        test_split, train_split = shuf[:N_test], shuf[N_test:]\n",
    "        xs_test = xs[test_split]\n",
    "        ys_test = ys[test_split]\n",
    "        xs = xs[train_split]\n",
    "        ys = ys[train_split]\n",
    "\n",
    "        scope['x_train'] = xs\n",
    "        scope['y_train'] = ys\n",
    "        scope['x_test'] = xs_test\n",
    "        scope['y_test'] = ys_test\n",
    "        scope['num_classes'] = len(name_map)\n",
    "        scope['type_map'] = dict(name_map)\n",
    "        scope['neighborhood_size'] = self.arguments['num_neighbors']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e09a36115b0340628d8c077cf9450b39",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value='Training'), FloatProgress(value=0.0, layout=Layout(flex='2'), max=128.0), HTML(valu…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Epoch 00017: ReduceLROnPlateau reducing learning rate to 0.0005000000237487257.\n",
      "\n",
      "Epoch 00025: ReduceLROnPlateau reducing learning rate to 0.0002500000118743628.\n",
      "\n",
      "77/77 [==============================] - 0s 1ms/step\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "92d63f948a0347f294bc6ae82f7b55b4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value='Training'), FloatProgress(value=0.0, layout=Layout(flex='2'), max=128.0), HTML(valu…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Epoch 00021: ReduceLROnPlateau reducing learning rate to 0.0005000000237487257.\n",
      "\n",
      "Epoch 00029: ReduceLROnPlateau reducing learning rate to 0.0002500000118743628.\n",
      "\n",
      "77/77 [==============================] - 0s 1ms/step\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5780d028904e408db76ea6552c55e1c8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value='Training'), FloatProgress(value=0.0, layout=Layout(flex='2'), max=128.0), HTML(valu…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Epoch 00020: ReduceLROnPlateau reducing learning rate to 0.0005000000237487257.\n",
      "\n",
      "Epoch 00028: ReduceLROnPlateau reducing learning rate to 0.0002500000118743628.\n",
      "\n",
      "77/77 [==============================] - 0s 1ms/step\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "492575327a374a7a893b0b4f041f15ea",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value='Training'), FloatProgress(value=0.0, layout=Layout(flex='2'), max=128.0), HTML(valu…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Epoch 00021: ReduceLROnPlateau reducing learning rate to 0.0005000000237487257.\n",
      "\n",
      "Epoch 00029: ReduceLROnPlateau reducing learning rate to 0.0002500000118743628.\n",
      "\n",
      "77/77 [==============================] - 0s 1ms/step\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2352 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n",
      "2200 particles have too few neighbors\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ee9452b1a4a54fbeafdd739c3c335bcb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value='Training'), FloatProgress(value=0.0, layout=Layout(flex='2'), max=128.0), HTML(valu…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Epoch 00017: ReduceLROnPlateau reducing learning rate to 0.0005000000237487257.\n",
      "\n",
      "Epoch 00025: ReduceLROnPlateau reducing learning rate to 0.0002500000118743628.\n",
      "\n",
      "77/77 [==============================] - 0s 1ms/step\n"
     ]
    }
   ],
   "source": [
    "import flowws\n",
    "from flowws_keras_experimental import *\n",
    "\n",
    "accs = []\n",
    "for seed in range(125, 130):\n",
    "    w = flowws.Workflow(\n",
    "        [\n",
    "            LocalEnvironmentSphericalHarmonics(\n",
    "                noise=[1e-3, 5e-2, 0.1],\n",
    "                structures=[\n",
    "                    \"hP2-Mg\",\n",
    "                    \"cI2-W\",\n",
    "                    \"cF4-Cu\",\n",
    "                    \"cF8-C\",\n",
    "                    \"cF8-SZn\",\n",
    "                    \"cP46-Si\",\n",
    "                    \"cF136-Si\",\n",
    "                    \"cP2-ClCs\",\n",
    "                ],\n",
    "                size=2048,\n",
    "                num_neighbors=12,\n",
    "                sph_neighbor_max=12,\n",
    "                test_fraction=0.2,\n",
    "                seed=seed,\n",
    "            ),\n",
    "            MLP(hidden_widths=[64, 64], activation=\"relu\", batch_norm=True, dropout=0.5),\n",
    "            Classifier(),\n",
    "            Train(epochs=128, validation_split=0.25, reduce_lr=8, early_stopping=20),\n",
    "        ]\n",
    "    )\n",
    "\n",
    "    scope = w.run()\n",
    "\n",
    "    prediction = scope['model'].predict(scope['x_test'], batch_size=128, verbose=1)\n",
    "    prediction = np.argmax(prediction, axis=-1)\n",
    "\n",
    "    acc = np.mean(prediction == scope['y_test'])\n",
    "\n",
    "    accs.append(acc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.9614649033570701 0.0010415818844045491\n"
     ]
    }
   ],
   "source": [
    "print(np.mean(accs), np.std(accs)/np.sqrt(len(accs)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/training/force_regression.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=12G
#SBATCH --partition gpu
#SBATCH --time=144:00:00

TARGET="/scratch/scratch_volume1/paper_authors/$(date +%Y%m%d)/force_regression/${SLURM_JOB_ID}"
mkdir -p "${TARGET}"
cd "$TARGET"

batch_size=16
dim=32
blocks=6
nonlinearity=1
residual=1
value_norm=layer
epochs=50000
molecule=$1
seed=$2

python -m flowws.run -d dump_filename "dump.$(date +%Y%m%d%H%M%S).sqlite" \
       InitializeTF \
       MD17 --seed $seed -c /scratch/scratch_volume1/paper_authors/data/md17 --n-train 1000 --n-val 1000 --y-scale-reduction 4 -m $molecule \
       MoleculeForceRegression -n $dim -m concat -j concat --n-blocks $blocks --block-nonlinearity $nonlinearity --residual $residual --activation swish --final-activation swish --dropout 0 --value-normalization $value_norm --dilation 2 \
       flowws_keras_experimental.Train -e $epochs --batch-size $batch_size --summarize 1 --validation-split 0 --seed $((seed+1)) --reduce-lr 1000 --reduce-lr-factor .8 --early-stopping 2500 --early-stopping-best 1 \
       Save -s 1 -f $molecule $seed


==> anc/training/inverse_coarse_graining.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=12G
#SBATCH --partition gpu
#SBATCH --time=96:00:00

TARGET="/scratch/scratch_volume1/paper_authors/$(date +%Y%m%d)/inverse_coarse_graining/${SLURM_JOB_ID}"
mkdir -p "${TARGET}"
cd "$TARGET"

batch_size=64
epochs=800
dim=$1
seed=$2

python -m flowws.run -d dump_filename "dump.$(date +%Y%m%d%H%M%S).zip" \
       InitializeTF \
       PDBCache --cache-directory /scratch/scratch_volume1/paper_authors/data/pdb --records 3X0J 3X2L 3X32 4TKJ 5WQR 6EQE 6ETK 6FJN 6IIP 6JGJ 6Q01 6RYG 6SAY 6XVM 6Y5S 6YK4 6YP6 7A5M 7K4T \
       PDBCoarseGrained --neighborhood-size 12 --batch-size $batch_size --validation-fraction 0 --seed $seed --randomly-rotate 1 \
       PDBInverseCoarseGrain --n-dim $dim --n-blocks-coarse 2 --n-blocks-fine 2 --rank 2 --attention-vector-inputs 1 --attention-learn-projection 0 \
       flowws_keras_experimental.Train -e $epochs --batch-size $batch_size --summarize 1 --validation-split 0.3 --seed $((seed+1)) --reduce-lr 20 --reduce-lr-factor .75 --early-stopping 50 --generator-train-steps 512 --generator-val-steps 512 --use-multiprocessing 0 \
       flowws_keras_experimental.Save -s 1 -f $seed $dim


==> anc/training/inverse_coarse_graining_non_equivariant.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=12G
#SBATCH --partition gpu
#SBATCH --time=96:00:00

TARGET="/scratch/scratch_volume1/paper_authors/$(date +%Y%m%d)/inverse_coarse_graining/${SLURM_JOB_ID}"
mkdir -p "${TARGET}"
cd "$TARGET"

batch_size=64
epochs=800
dim=$1
seed=$2

python -m flowws.run -d dump_filename "dump.$(date +%Y%m%d%H%M%S).zip" \
       InitializeTF \
       PDBCache --cache-directory /scratch/scratch_volume1/paper_authors/data/pdb --records 3X0J 3X2L 3X32 4TKJ 5WQR 6EQE 6ETK 6FJN 6IIP 6JGJ 6Q01 6RYG 6SAY 6XVM 6Y5S 6YK4 6YP6 7A5M 7K4T \
       PDBCoarseGrained --neighborhood-size 12 --batch-size $batch_size --validation-fraction 0 --seed $seed --randomly-rotate 1 \
       PDBInverseCoarseGrainTransformer --n-dim $dim --n-blocks-coarse 2 --n-blocks-fine 2 \
       flowws_keras_experimental.Train -e $epochs --batch-size $batch_size --summarize 1 --validation-split 0.3 --seed $((seed+1)) --reduce-lr 20 --reduce-lr-factor .75 --early-stopping 50 --generator-train-steps 512 --generator-val-steps 512 --use-multiprocessing 0 \
       flowws_keras_experimental.Save -s 1 -f $seed $dim


==> anc/training/structure_identification.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=12G
#SBATCH --partition gpu
#SBATCH --time=96:00:00

TARGET="/scratch/scratch_volume1/paper_authors/$(date +%Y%m%d)/structure_identification/${SLURM_JOB_ID}"
mkdir -p "${TARGET}"
cd "$TARGET"

batch_size=64
dim=32
epochs=800

for seed in 41 42 43 44 45;do
    python -m flowws.run -d dump_filename "dump.$(date +%Y%m%d%H%M%S).sqlite" \
           InitializeTF \
           PyriodicDataset --noise 1e-3 5e-2 .1 --structures hP2-Mg cI2-W cF4-Cu cF8-C cF8-SZn cP46-Si cF136-Si cP2-ClCs --size 2048 --num-neighbors 12 --test-fraction .2 --seed $seed \
           CrystalStructureClassification --n-dim $dim --dropout .5 --rank 2 --activation relu --final-activation relu \
           flowws_keras_experimental.Train -e $epochs --batch-size $batch_size --summarize 1 --validation-split 0.3 --seed $((seed+1)) --reduce-lr 20 --reduce-lr-factor .75 --early-stopping 50 \
           flowws_keras_experimental.Save -s 1 -f $seed
done

